When Should a Language Model Change Its Move? Paired Shot and Pass Decisions in Purdue Football Chess

Which changes in a game state should change an agent's action? We use an exact engine to label both sides of 60 shot pairs and 40 pass pairs in Purdue Football Chess. Each pair differs by a one-square defensive edit. Half require switching actions. Across 1,080 shot decisions, Gemini 3.1 Flash-Lite solved 12 of 60 pairs from coordinates and rules, Gemma 4 solved three, and GPT-OSS-20B exhausted its generation budget on every prompt without reply odds. A simple shot-line rule solved 52 pairs. Supplying Gemini with conditional scoring odds raised its score to 57 pairs. Gemini changed shots on 33 pairs in either condition, but the number of required switches on which it changed rose from 16 of 30 to 30 of 30. On the original pass bank, Gemini and a tackle-range rule each solved 38 of 40 pairs. On eight fresh pairs, the author solved seven and Gemini solved two. Gemini chose the knight on 13 of 16 boards although it was optimal on four. In a further 48 text decisions, we supplied the possible tackle outcomes and varied the reliability of a scout report. Gemini made all 12 predicted reversals, six with the knight protected and six with the rook protected. With tackle outcomes supplied, Gemini switched receivers when the stated reliability crossed the protected pass's fixed 0.75 retention probability. How the model derives tackle exposure from a board remains open. We also calculate the minimum expected loss when an observation hides the edited piece, giving a reference for future tests under limited visibility.

==> anc/README.md <==
# Paired-position Football Chess benchmark data and scorer

From this directory, with **Node.js 24.2 or later**, run

```sh
node score.mjs
```

The scorer prints a JSON report to standard output. It uses Node's standard library and reads only the bundled files. It makes no model calls. The report covers all 1,080 primary decisions and the separate 360-decision GPT-OSS final-answer follow-up.

## Verify the native ground truth

From this directory, run `node native/verify.mjs`. The verifier rebuilds all 200 positions from their public coordinates. It replays 601 legal keeper replies including holds, checks both ordinary-shot probabilities for each reply, and verifies the three minimax shot values and winning option on every shot board. For all 240 passes it verifies legal completion, enumerates 1,640 legal tackle landings, checks the resulting retention probabilities and recovers each winning receiver. It also checks the switch or stay label for every pair.

`native/engine.mjs` is a byte-for-byte copy of the rules-22 `dist/engine.js` used to label both studies. Its SHA-256 is `8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6`. Both study locks record this digest. The adjacent `LICENSE` preserves the upstream game's MIT notice. Native replay tests agreement with these specific engine bytes. A separate shot-law implementation checked the frozen shot keys during study preparation. The bundled `pass/reproduce.mjs` independently calculates pass values from the coordinates and printed tackle rules.

## Data

- **positions.json** contains 120 coordinate boards grouped into 60 one-square edit pairs. Each record's `id` identifies a benchmark position. The `pair`, `member`, `block` and `seed` fields describe its matched partner and generation block. The three seeds are 41711, 51329 and 60509. A `kind` of `switch` means the engine's best shot changes between partners. A `stay` means it remains the same. The `edit` identifies the moved defender, and `replySetChanged` records whether its move altered the legal keeper destinations.
- **board** gives the attacking team, ball carrier, pieces and two target files. Pieces use team, type and square. Files run from a to n and ranks from 1 to 17. **options** lists the three shot labels in the presented order. **best** is the one-based engine-optimal menu index.
- **replyTable** has one row per legal keeper destination, including its hold. The two probabilities follow `board.targets` order. **actionGoalProbabilities** contains native values in menu order, on the 0–1 probability scale. Taking the minimum in each target column gives the two declared-shot values. Taking the minimum of the within-row averages gives the disguised-shot value.
- **choices** holds the recorded **one-based** menu indices for `board`, `replies` and `odds` under each configuration. A JSON `null` is a completed response that failed the frozen answer rule. The original configurations are `gemini` (Gemini 3.1 Flash-Lite), `gemma` (Gemma 4 31B IT) and `gptoss` (locally served GPT-OSS-20B, MXFP4). **gptossFinal** identifies the post hoc GPT-OSS final-answer protocol. It could continue the same item's analysis in a final-answer channel after a first generation of up to 2,048 tokens. Its combined maximum remained 4,096 tokens. **followUpGenerations** gives the number of completed generations for each of its three conditions.
- **gemmaClosingFenceRecovery** records an option only when removing one trailing Markdown fence yielded an otherwise strictly valid answer. These 25 entries enable a separate post hoc formatting check. The primary Gemma choices retain their original values.
- **prompts.json** contains all 360 exact shared **user-message texts**, one for each position and condition. Join its `id` and `condition` to the records above. The odds prompts give the displayed percentages rounded to two decimal places. Each call used one board in a fresh context. These are the shared task texts across model API formats.

## Reading the scores

**modelScores** and **deterministic** report board correctness, both-boards-correct pair counts, switch and stay counts, and mean loss in native goal probability in percentage points over valid choices. An invalid choice fails its board and pair. The scorer reconstructs native values from the unrounded reply table and calculates five deterministic policy rows, including the oracle and the geometry approximation, directly from the supplied data. The geometry function itself receives only the public coordinates and menu.

**semanticChange** compares the two shots in each pair by their declared target or disguised target set, decoding the menu on each board independently. Its `changed` and `unchanged` counts use the `bothValid` denominator. Its `bothCorrect` count uses `totalPairs`. The complementary **boardGeometryVsGemini** counts compare the pairs that each solved.

**pairedEffects** gives pair gains and losses and marginal percentile bootstrap intervals from 20,000 within-block resamples. Each original two-model comparison applies Holm adjustment across its four planned information contrasts. The two comparisons share the same Gemini decisions. The final-answer protocol, formatting check, geometry rule and semantic-change analysis are exploratory.

The scorer checks data hashes before reading the inputs. The bundled `geometry.mjs` retains the original coordinate-only policy functions, `compare-shots.mjs` and `paired-analysis.mjs` implement the study's matched scoring, and `pair-actions.mjs` calculates action-change counts. Only board-level decoded decisions and the two limited follow-up indicators are distributed.


==> anc/compare-shots.mjs <==
import assert from 'node:assert/strict';

const indexInMenu = i => Number.isInteger(i) && i >= 0 && i < 3;

function indexKeys(keys) {
  assert.ok(Array.isArray(keys) && keys.length, 'Expected paired answer keys');
  const byId = new Map(), pairs = new Map();
  for (const k of keys) {
    assert.ok(typeof k.id === 'string' && k.id.length && !byId.has(k.id), 'Missing or duplicate board ID');
    assert.ok(typeof k.pair === 'string' && k.pair.length && ['a', 'b'].includes(k.member), k.id + ' pair member');
    assert.ok(['switch', 'stay'].includes(k.kind), k.id + ' pair type');
    assert.ok(Array.isArray(k.options) && k.options.length === 3 && new Set(k.options).size === 3, k.id + ' menu');
    const declarations = k.options.filter(label => /^Declare file [f-i]$/.test(label));
    const disguise = k.options.find(label => /^Disguise [f-i]\/[f-i]$/.test(label));
    assert.ok(declarations.length === 2 && disguise, k.id + ' shot labels');
    assert.deepEqual(disguise.slice('Disguise '.length).split('/').sort(),
      declarations.map(label => label.at(-1)).sort(), k.id + ' disguise targets');
    assert.ok(indexInMenu(k.answer) && indexInMenu(k.heuristic), k.id + ' key indices');
    assert.ok(Array.isArray(k.values) && k.values.length === 3 && k.values.every(
      (p, i) => Number.isFinite(p) && p >= 0 && p <= 1 && (i === k.answer || p < k.values[k.answer])
    ), k.id + ' expected finite probabilities and a unique best shot');
    byId.set(k.id, k);
    if (!pairs.has(k.pair)) pairs.set(k.pair, []);
    pairs.get(k.pair).push(k);
  }
  for (const [name, members] of pairs) {
    assert.equal(members.length, 2, name + ' needs two boards');
    const [a, b] = members;
    assert.ok(a.member !== b.member && a.kind === b.kind, name + ' inconsistent pair membership');
    assert.deepEqual([...a.options].sort(), [...b.options].sort(), name + ' target labels');
    assert.equal(a.options[a.answer] !== b.options[b.answer], a.kind === 'switch', name + ' switch/stay');
  }
  return {byId, pairs: [...pairs.values()]};
}

function gradeArm(rows, byId) {
  assert.ok(Array.isArray(rows));
  const results = new Map();
  for (const {id, answer} of rows) {
    assert.ok(byId.has(id) && !results.has(id), 'Unknown or duplicate response for ' + id);
    assert.ok(answer === null || indexInMenu(answer), id + ' expected decoded answer index or null');
    const k = byId.get(id);
    const chosen = answer === null ? null : k.options[answer];
    results.set(id, {answer, chosen, correct: answer === k.answer,
      regretPP: answer === null ? null : 100 * (k.values[k.answer] - k.values[answer])});
  }
  assert.equal(results.size, byId.size, 'Incomplete response coverage');
  return results;
}

function solved(pair, arm) {
  return pair.every(k => arm.get(k.id).correct);
}

function summarize(arm, pairs) {
  const results = [...arm.values()];
  const valid = results.filter(r => r.answer !== null);
  const breakdown = kind => {
    const group = pairs.filter(([a]) => a.kind === kind);
    return {pairs: group.length, solved: group.filter(p => solved(p, arm)).length};
  };
  const switched = breakdown('switch'), stayed = breakdown('stay');
  return {
    boards: results.length, correct: results.filter(r => r.correct).length, valid: valid.length,
    invalid: results.length - valid.length, pairs: pairs.length, solvedPairs: switched.solved + stayed.solved,
    switch: switched, stay: stayed, choseDisguise: valid.filter(r => r.chosen.startsWith('Disguise ')).length,
    meanRegretPP: valid.length ? valid.reduce((sum, r) => sum + r.regretPP, 0) / valid.length : null,
  };
}

function matched(outcomes) {
  const counts = {total: outcomes.length, leftOnly: 0, rightOnly: 0, both: 0, neither: 0};
  for (const [left, right] of outcomes) {
    if (left && right) counts.both++;
    else if (left) counts.leftOnly++;
    else if (right) counts.rightOnly++;
    else counts.neither++;
  }
  return counts;
}

// Under equal arm probabilities the signs of discordant independent pairs
// are Bernoulli(1/2). Sum the two symmetric tails, counting the center once.
function exactTwoSidedP({leftOnly, rightOnly}) {
  const n = leftOnly + rightOnly;
  let mass = 2 ** -n, lowerTail = mass;
  for (let i = 1; i <= Math.min(leftOnly, rightOnly); i++) {
    mass *= (n - i + 1) / i;
    lowerTail += mass;
  }
  return Math.min(1, 2 * lowerTail);
}

export function compareShots(keys, leftRows, rightRows) {
  const {byId, pairs} = indexKeys(keys);
  const left = gradeArm(leftRows, byId), right = gradeArm(rightRows, byId);
  const items = matched(keys.map(k => [left.get(k.id).correct, right.get(k.id).correct]));
  const paired = matched(pairs.map(p => [solved(p, left), solved(p, right)]));
  const baseline = policy => summarize(gradeArm(keys.map(k => ({id: k.id, answer: policy(k)})), byId), pairs);
  return {
    left: summarize(left, pairs), right: summarize(right, pairs),
    matched: {items, pairs: {...paired, exactTwoSidedP: exactTwoSidedP(paired)}},
    baselines: {farTarget: baseline(k => k.heuristic),
      alwaysDisguise: baseline(k => k.options.findIndex(label => label.startsWith('Disguise ')))},
    boardDiagnostics: keys.map(k => ({id: k.id, pair: k.pair, member: k.member, kind: k.kind,
      bestIndex: k.answer, bestShot: k.options[k.answer], left: left.get(k.id), right: right.get(k.id)})),
  };
}


==> anc/cue/README.md <==
# Passing under a calibrated cue

Six layouts cross the identity of a protected receiver (knight or rook), the content of a scout's report (safe or exposed) and its accuracy (60% or 90%). The ordinary receiver retains the ball with probability equal to its posterior chance of being safe. The protected receiver retains it with probability 75% in both states. The exposed bishop loses possession. All outcomes used for scoring are conditional expectations.

## Offline reproduction

Extract the complete paper source and run this command from its root with Node.js 24.2 or newer.

```sh
node anc/cue/reproduce.mjs
```

The verifier regenerates the six layouts and 48 texts from the seed. The generator uses the included rules-22 engine to check certain legal passes, subsequent holds and available tackles in both possible worlds under both protection assignments. It checks uniqueness against the two earlier pass banks. The verifier checks the pawn edits, rook–knight swaps, menu orders, matched reliability texts and all 48 serialized request digests against the pre-collection freeze. It then scores the released choices and compares every result field with the recorded analysis.

Gemini 3.1 Flash-Lite made all 12 favorable-report reversals, six for each protection assignment. All six layouts passed with both assignments. Both decisions were correct in all 12 exposed-report control pairs. The model chose 24 knights and 24 rooks, maximizing expected retention on all 48 decisions. The mean was 78.75%. These are descriptive results for one request in each cell of these six layouts.

## Source release

- `protocol.md`, `manifest.json`, `freeze.json`, `choices.json`, `results.json` and `score.mjs` are byte copies from the completed study. The manifest records both board states, menu orders, protection assignments, exact prompts and answer keys. Each released response contains the study's prompt hash prefix and the decoded one-based option number.
- `design.mjs` is the frozen generator with its engine import and data directory relocated into the paper archive. The verifier restores the two original path strings in memory and checks the original file digest. The freeze preserves the hash and timestamp record produced locally before collection.
- `collection.json` contains completion counts and times, model aliases, retry count, and digests of the choices and freeze from the collection receipt. Two transient requests were retried. The public reproduction starts from the decoded choices. The provider's raw response envelopes remain outside this archive.
- `reproduce.mjs` implements the public offline checks, including the exact JSON request serialization. Together with the original scorer, it verifies the primary matched endpoint, controls, condition summaries, and role-swap patterns.


==> anc/cue/choices.json <==
[
  {
    "itemId": "e2b0f9f1385ba9a3",
    "choice": 1
  },
  {
    "itemId": "74397a58404bf617",
    "choice": 3
  },
  {
    "itemId": "ec7829a45cba1638",
    "choice": 1
  },
  {
    "itemId": "de4e30aa0e77ec19",
    "choice": 3
  },
  {
    "itemId": "416a50f689d81a1a",
    "choice": 1
  },
  {
    "itemId": "44ac768bf556a12c",
    "choice": 3
  },
  {
    "itemId": "3b472616a709bc62",
    "choice": 1
  },
  {
    "itemId": "51f15acd6bd3e283",
    "choice": 2
  },
  {
    "itemId": "b4a94b663aba9ef1",
    "choice": 3
  },
  {
    "itemId": "2bfaa0551651fdad",
    "choice": 1
  },
  {
    "itemId": "828a70dc47e5d690",
    "choice": 1
  },
  {
    "itemId": "5ce67d2dafd3cbde",
    "choice": 3
  },
  {
    "itemId": "9a30694904f2cd33",
    "choice": 2
  },
  {
    "itemId": "0c588a9785d9429a",
    "choice": 2
  },
  {
    "itemId": "fe9f415c3e4575c2",
    "choice": 1
  },
  {
    "itemId": "5cbc155de391c3f7",
    "choice": 3
  },
  {
    "itemId": "40344bd8eb1a51b8",
    "choice": 2
  },
  {
    "itemId": "6237e6f28420335d",
    "choice": 2
  },
  {
    "itemId": "ee71fdb3aad9945a",
    "choice": 2
  },
  {
    "itemId": "dd7e7c53414e1fd8",
    "choice": 3
  },
  {
    "itemId": "d1279022d30e7647",
    "choice": 3
  },
  {
    "itemId": "a6f524f86c7dab51",
    "choice": 2
  },
  {
    "itemId": "b3e01ef3e563704a",
    "choice": 3
  },
  {
    "itemId": "3c4c9d6849e02d38",
    "choice": 3
  },
  {
    "itemId": "a6c8fb9710efa84f",
    "choice": 2
  },
  {
    "itemId": "595ebd9335516931",
    "choice": 1
  },
  {
    "itemId": "4ea4e32afca09ece",
    "choice": 3
  },
  {
    "itemId": "bcbf13cefca9329b",
    "choice": 2
  },
  {
    "itemId": "1800a6a09aa4e784",
    "choice": 1
  },
  {
    "itemId": "72df092ca5abf84a",
    "choice": 2
  },
  {
    "itemId": "07f15ab246b2af15",
    "choice": 2
  },
  {
    "itemId": "444d44f2752dd062",
    "choice": 2
  },
  {
    "itemId": "fe9a570a6a24a8cd",
    "choice": 1
  },
  {
    "itemId": "4e763ac215a9c146",
    "choice": 1
  },
  {
    "itemId": "55264c2a5f1ec532",
    "choice": 3
  },
  {
    "itemId": "c23e55cf9ec489ce",
    "choice": 1
  },
  {
    "itemId": "f5cd80c9721ca19a",
    "choice": 3
  },
  {
    "itemId": "8156ab1bafdad3bf",
    "choice": 2
  },
  {
    "itemId": "ddb7d200bbbf05d1",
    "choice": 1
  },
  {
    "itemId": "e250e1fa3c32aafb",
    "choice": 1
  },
  {
    "itemId": "527659c637d17c9f",
    "choice": 2
  },
  {
    "itemId": "68d201839bef4653",
    "choice": 3
  },
  {
    "itemId": "c0f2a017cdd288f3",
    "choice": 1
  },
  {
    "itemId": "60cc2828584035fa",
    "choice": 3
  },
  {
    "itemId": "65deb685445caf8c",
    "choice": 3
  },
  {
    "itemId": "d5d1d2eed02e13b6",
    "choice": 2
  },
  {
    "itemId": "9f681e76050ef19d",
    "choice": 1
  },
  {
    "itemId": "114d31433ab88236",
    "choice": 2
  }
]


==> anc/cue/collection.json <==
{
  "study": "PFC-CUE-R1",
  "freezeSha256": "716f43c7ebd4fd7fb550abd9d93fed0227064e90863b036e21a328f35ab6df0b",
  "requestedModel": "gemini-3.1-flash-lite",
  "returnedModelVersions": [
    "gemini-3.1-flash-lite"
  ],
  "firstCompletionUTC": "2026-11-27T19:57:02.209Z",
  "lastCompletionUTC": "2026-11-27T20:06:11.802Z",
  "completed": 48,
  "valid": 48,
  "savedRetries": 2,
  "choicesSha256": "69ea47345a88bbbcfb58cb3ebd4eefdec5c49bc201a1201acade72a98a5d7b08"
}


==> anc/cue/design.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';
import * as game from '../native/engine.mjs';

const seed = 2026112709;
const ancestor = '../';
const fileHash = bytes => createHash('sha256').update(bytes).digest('hex');
const engineHash = fileHash(readFileSync(new URL(ancestor+'native/engine.mjs',import.meta.url)));
assert.equal(engineHash,'8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6');
const names = {K:'keeper',Q:'queen',B:'bishop',R:'rook',N:'knight',P:'pawn'};
const orders = ['NRB','NBR','RNB','RBN','BNR','BRN'];
const axial = [[0,1],[0,-1],[1,0],[-1,0]];
const diagonal = [[1,1],[1,-1],[-1,1],[-1,-1]];
const directions = [...axial,...diagonal];
const shift = ([x,y],[dx,dy],n=1) => [x+n*dx,y+n*dy];
const other = side => side==='white'?'black':'white';
const square = p => game.FILE_LABELS[p.x]+(17-p.y);

function randomSource(initial) {
  let state=initial;
  return (lo,hi) => {
    state=(Math.imul(1664525,state)+1013904223)>>>0;
    return lo+Math.floor((state/4294967296)*(hi-lo+1));
  };
}

function drawGeometry(rand) {
  const choose = list=>list[rand(0,list.length-1)];
  const rays = [...directions];
  const ray = () => rays.splice(rand(0,rays.length-1),1)[0];
  const carrier = [rand(4,9),rand(6,10)];
  const ordinary = shift(carrier,ray(),rand(2,5));
  const protectedAt = shift(carrier,ray(),rand(2,5));
  const bishop = shift(carrier,ray(),rand(2,5));
  const line = choose(directions);
  const distance = rand(3,5);
  const closed = shift(ordinary,line,rand(2,distance-1));
  const open = shift(closed,choose(axial.filter(([x,y])=>x*line[1]!==y*line[0])));
  return {carrier,ordinary,protectedAt,bishop,closed,open,keeper:[rand(5,8),16],
    defenders:[['K',[rand(5,8),0]],['P3',[rand(1,12),rand(1,2)]],
      ['Q',shift(ordinary,line,distance)],['R2',shift(protectedAt,choose(axial),rand(1,3))],
      ['B2',shift(bishop,choose(diagonal),rand(1,3))]]};
}

function nativeBoard(geometry,attack,protectedPiece,pawn) {
  const g=geometry;
  const state=game.createGame({mode:'local',seed:1,kickoff:attack,foulsEnabled:false});
  const roster=new Map(state.pieces.map(p=>[p.id,p]));
  const ordinaryPiece=protectedPiece==='N'?'R':'N';
  const ourPieces=[['K',g.keeper],['Q',g.carrier],[protectedPiece+'1',g.protectedAt],
    [ordinaryPiece+'1',g.ordinary],['B1',g.bishop]];
  state.pieces=[[attack,ourPieces],[other(attack),[...g.defenders,['P2',pawn]]]].flatMap(
    ([side,placements])=>placements.map(([suffix,[x,y]])=>({
      ...roster.get(side+'-'+suffix), x:attack==='white'?x:13-x, y:attack==='white'?y:16-y
    })));
  if (!state.pieces.every(p=>game.canOccupySquare(p,p.x,p.y)) ||
      new Set(state.pieces.map(square)).size!==state.pieces.length) return null;
  const queen=state.pieces.find(p=>p.id===attack+'-Q');
  Object.assign(state,{attack,phase:'kick',restart:null,log:[],ball:{x:queen.x,y:queen.y,carrierId:queen.id}});
  state.ballProgress.anchorY=queen.y;
  return state;
}

// Only pass legality and tackle availability come from the native engine.
// The experiment explicitly overrides tackle consequences for all receiver types.
function verifyBoard(state,protectedPiece,closed) {
  if (!state) return false;
  const kicks=game.legalKicks(state);
  for (const type of ['B','N','R']) {
    const receiverId=state.attack+'-'+type+'1';
    const pass=kicks.find(k=>k.receiverId===receiverId && !k.offside && !k.goal && !k.lofted && k.accuracy===1);
    if (!pass) return false;
    const received=game.applyKick(state,pass.x,pass.y,{roll:0.999});
    if (received.phase!=='attackMove' || received.ball.carrierId!==receiverId || received.restart) return false;
    const reply=game.skipMove(received);
    if (reply.phase!=='defendMove') return false;
    const tacklers=state.pieces.filter(p=>p.team!==state.attack && game.legalMoves(reply,p.id)
      .some(m=>m.type==='tackle' && m.targetId===receiverId));
    const ordinary=type!==protectedPiece && type!=='B';
    if (Boolean(tacklers.length)!==(!ordinary || !closed)) return false;
    if (ordinary && !closed && !tacklers.some(p=>p.type==='Q')) return false;
  }
  return true;
}

function publicPieces(state) {
  return state.pieces.map(p=>({id:p.id,type:p.type,team:p.team,square:square(p)}))
    .sort((a,b)=>a.id.localeCompare(b.id,'en'));
}

function fingerprint(attack,pieces) {
  const forms=[];
  for (const flipFile of [false,true]) for(const flipRank of [false,true]) {
    forms.push(pieces.map(p=>{
      const x=game.FILE_LABELS.indexOf(p.square[0]), y=Number(p.square.slice(1));
      return [p.team===attack?'A':'D',p.type,flipFile?13-x:x,flipRank?18-y:y].join(':');
    }).sort().join('|'));
  }
  return forms.sort()[0];
}

function makeLayouts() {
  const seen=new Set();
  for (const file of ['pass/data.json','followup/bank.json']) {
    const previous=JSON.parse(readFileSync(new URL(ancestor+file,import.meta.url),'utf8'));
    for (const board of previous.positions) seen.add(fingerprint(board.attack,board.pieces));
  }
  const rand=randomSource(seed), layouts=[];
  let proposals=0;
  while (layouts.length<orders.length) {
    assert.ok(++proposals<10000,'Could not generate a legal layout');
    const geometry=drawGeometry(rand);
    const attack=layouts.length%2===0?'white':'black';
    const variants={};
    for (const protectedPiece of ['R','N']) {
      const states=[geometry.closed,geometry.open].map(p=>nativeBoard(geometry,attack,protectedPiece,p));
      if (!states.every((state,i)=>verifyBoard(state,protectedPiece,i===0))) break;
      variants[protectedPiece]=states.map(publicPieces);
    }
    if (!variants.N || !variants.R) continue;
    const keys=Object.values(variants).flat().map(pieces=>fingerprint(attack,pieces));
    if (keys.some(k=>seen.has(k)) || new Set(keys).size!==4) continue;
    for (const k of keys) seen.add(k);
    layouts.push({layoutId:'board-'+(layouts.length+1),attack,options:[...orders[layouts.length]],variants});
  }
  return {layouts,proposals};
}

function renderPrompt(layout,protectedPiece,signal,reliability) {
  const ordinary=protectedPiece==='N'?'R':'N';
  const [safeState,unsafeState]=layout.variants[protectedPiece];
  const side=layout.attack, opponent=other(side), hiddenId=opponent+'-P2';
  const hidden=state=>state.find(p=>p.id===hiddenId).square;
  const roster=team=>safeState.filter(p=>p.team===team && p.id!==hiddenId)
    .map(p=>names[p.type]+' '+p.square).join(', ');
  const menu=layout.options.map((type,i)=>(i+1)+'. '+names[type]+' on '+
    safeState.find(p=>p.id===side+'-'+type+'1').square).join('\n');
  const report=signal==='safe'?'safe':'exposed';
  return [
    'Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.',
    'In this rule variant only the '+names[protectedPiece]+' has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.',
    'Pitch coordinates (files a-n, ranks 1-17). Your side is '+side+' and your queen has the ball.\nYour players: '+roster(side)+'.\nVisible opposing players: '+roster(opponent)+'.',
    'One opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On '+hidden(safeState)+' the '+names[ordinary]+' is safe (no legal tackle). On '+hidden(unsafeState)+' the '+names[ordinary]+' is exposed (a legal tackle exists). Both squares leave the '+names[protectedPiece]+' and the bishop exposed. These conditional tackle outcomes are given.',
    'The scout reports either SAFE or EXPOSED for the '+names[ordinary]+'. In each of the two possible states the report is correct '+Math.round(reliability*100)+'% of the time and gives the opposite report otherwise. The scout now reports: '+report.toUpperCase()+'.',
    'Choose one recipient:\n'+menu+'\nReturn just its option number.'
  ].join('\n\n');
}

export function generateDesign() {
  const {layouts,proposals}=makeLayouts(),items=[];
  for (const layout of layouts) for (const protectedPiece of ['R','N']) {
    const ordinary=protectedPiece==='N'?'R':'N';
    for (const signal of ['safe','unsafe']) for (const reliability of [0.6,0.9]) {
      const probSafe=signal==='safe'?reliability:1-reliability;
      const optimalPiece=probSafe>0.75?ordinary:protectedPiece;
      const prompt=renderPrompt(layout,protectedPiece,signal,reliability);
      items.push({itemId:fileHash(prompt).slice(0,16),layoutId:layout.layoutId,protectedPiece,
        signal,reliability,options:layout.options.slice(),optimal:1+layout.options.indexOf(optimalPiece),prompt});
    }
  }
  assert.equal(new Set(items.map(i=>i.itemId)).size,48);
  return {version:'PFC-CUE-1',seed,engineHash,proposals,layouts,items};
}

if (import.meta.main) console.log(JSON.stringify(generateDesign(),null,2));


==> anc/cue/freeze.json <==
{
  "study": "PFC-CUE-R1",
  "model": "gemini-3.1-flash-lite",
  "sourceHashes": {
    "design.mjs": "ccf72902fde96633cf03f74610b565bfb21528507d5c01b244095d734a6c6e15",
    "score.mjs": "5f9b0db46144b75dc3e94a8034c6d83d4b4746800734f70075b57ef500ba6bbb",
    "study.mjs": "98edaf07aecae8b9da750fdd04194d1177d3b177cf52c135bf6452e071deecf1",
    "collect.mjs": "a120f402d1faa3d9c34ae52f7b3996963b931f4dcdde1e96281ead41fefbd9e6",
    "protocol.md": "dd81a1f586743eeb048a8fb18fa7fee6af2b80263e1dbd866337a4114ee50466",
    "tier-check.json": "ad505ffeb1f9642faca4811dad9bbb78e6d30d83b8a950b690583042d5437bf7",
    "../llm-pass-transfer-mini/model.mjs": "e5f6ff53662c9a6eee5eb94364923381ae614e8698a6ba2e1c82864c3bed9f2f",
    "../llm-keeper-information-2026-11-25/arxiv/anc/native/engine.mjs": "8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6",
    "../llm-keeper-information-2026-11-25/arxiv/anc/pass/data.json": "227480355e73f63afca90594d6e420819dfff6c20e5b038f092f9ff13bbc0664",
    "../llm-keeper-information-2026-11-25/arxiv/anc/followup/bank.json": "32b25ed93fea1bf69c84fe071bcc4ced1766e43de4f9fadf95090fd0bcfa1def"
  },
  "manifestSha256": "9dba02c7e7bae2a2993c182fb61421f0706eec6beed0067dd4c7ed6b2d83f976",
  "schedule": [
    {
      "itemId": "e2b0f9f1385ba9a3",
      "requestSha256": "b352caf0210aef853f9c432b3d4eb7688768b9e9a60fd864feddd2f2d73d9607"
    },
    {
      "itemId": "74397a58404bf617",
      "requestSha256": "b40dd211e20ff57f52867ffb331ae1205b6f7d9baeae0a9a580c6204a4a2e5b9"
    },
    {
      "itemId": "ec7829a45cba1638",
      "requestSha256": "f38e3692600662795ea5e04ea58e0af2c6453bb13439b0103806f9bebe74843f"
    },
    {
      "itemId": "de4e30aa0e77ec19",
      "requestSha256": "e70d5817b1fd35c948ffd7785f0bd6e8f972f7b9eff7a1aa42526aa5c26db419"
    },
    {
      "itemId": "416a50f689d81a1a",
      "requestSha256": "c10a391253ed1fe7474dfad505953ca585fd5a084efc2db33d0931341a726ef1"
    },
    {
      "itemId": "44ac768bf556a12c",
      "requestSha256": "75c68f35ec1c408dbfe38541e85d843a4abd24941500b2f2f890b822d82a0ebd"
    },
    {
      "itemId": "3b472616a709bc62",
      "requestSha256": "464a98cb10abf7ab0fc7f38deae8a16da4205cf5b53a5edaf72c32e20a68ec7e"
    },
    {
      "itemId": "51f15acd6bd3e283",
      "requestSha256": "30620dcb22cfabe5f8974dc4adf82a1800cc3e297532f8034a2d2b8728af3586"
    },
    {
      "itemId": "b4a94b663aba9ef1",
      "requestSha256": "096274c432e0afcae2a8415c53eac158a314d6b8eb044038138e747c7bb7d28c"
    },
    {
      "itemId": "2bfaa0551651fdad",
      "requestSha256": "8ec4810e5bc93c87db1d978fc78663a59109db89a46690c0413da68331d85779"
    },
    {
      "itemId": "828a70dc47e5d690",
      "requestSha256": "ccc213b7ed1ead44b8e909da016263e034f73425b628bc81f165a50cd94e017b"
    },
    {
      "itemId": "5ce67d2dafd3cbde",
      "requestSha256": "81549164f30f96115164e14cdc7752ae5ac078330f19b5d627fefe6e76b506e5"
    },
    {
      "itemId": "9a30694904f2cd33",
      "requestSha256": "8fa91da7c8f89ea2ff491c3453709c5425e13e153d83b63e3392fafd2a6d1e17"
    },
    {
      "itemId": "0c588a9785d9429a",
      "requestSha256": "7b12c8093d3d21aed558f44d402f189826f601820fea04614d0b8554ad92ce3e"
    },
    {
      "itemId": "fe9f415c3e4575c2",
      "requestSha256": "9b20b0535e77a54a45d005ca5be63b39a0aec2a80b76bc520e27f27026740aa0"
    },
    {
      "itemId": "5cbc155de391c3f7",
      "requestSha256": "d3c758d96104508f0a7bb03935ea10f80207e5d64bfc624d1cc100082be8f7a8"
    },
    {
      "itemId": "40344bd8eb1a51b8",
      "requestSha256": "2102d059d9544328135a27cb8838a4a71654e9181aaadfea10efe476c6f7891d"
    },
    {
      "itemId": "6237e6f28420335d",
      "requestSha256": "2859f857f6bc9427a5ea8937294ea2d2defc894095f57a581a27539fe71b98e6"
    },
    {
      "itemId": "ee71fdb3aad9945a",
      "requestSha256": "a401f3d350e6955d81af2c8178509c68728029e3187b7ba98d16ae1947dc189f"
    },
    {
      "itemId": "dd7e7c53414e1fd8",
      "requestSha256": "0f4946ca25c72b819a654c9bc4c90270ea9e20f9ae858f46dc54e995798e0277"
    },
    {
      "itemId": "d1279022d30e7647",
      "requestSha256": "fcea9808708940992d163e806cad84aa9f5a023d342596212097cf3e9c38fbfd"
    },
    {
      "itemId": "a6f524f86c7dab51",
      "requestSha256": "8a528a7f24fb76d3f494f320db6b2b1a911b3371ef4cbf21a82be490df6dc617"
    },
    {
      "itemId": "b3e01ef3e563704a",
      "requestSha256": "c622d65736965957bacc389a49984b083b81e25a4e1e6d008f6cc6353bd5d4ac"
    },
    {
      "itemId": "3c4c9d6849e02d38",
      "requestSha256": "9d9dd678c8b339d7b10f100d78f3b34e40f51bb138e1995c47837cd29d4b5f69"
    },
    {
      "itemId": "a6c8fb9710efa84f",
      "requestSha256": "4fe77028b9c04ec5ac249c79773c114c1a8f4506a4a7166928e793a39b798a62"
    },
    {
      "itemId": "595ebd9335516931",
      "requestSha256": "8f7a44ab846fdcaaa6b833d6979a2817759e297e1005214d5f370aec300ebc02"
    },
    {
      "itemId": "4ea4e32afca09ece",
      "requestSha256": "f256f1b8c7a0807cc5be211abbc5462a312120060476ba973d9b1babbc8cb40a"
    },
    {
      "itemId": "bcbf13cefca9329b",
      "requestSha256": "261371c4731dde01afea4738d6df8d2c18f3e243f481eb52b62a342b493d95d3"
    },
    {
      "itemId": "1800a6a09aa4e784",
      "requestSha256": "84cc83c00ba229c6a91a8159f761447e32c4f1944d66289200cc1bab21bea89a"
    },
    {
      "itemId": "72df092ca5abf84a",
      "requestSha256": "e220475e7aab93f2e2ff586c5116a8542de34dbc161d7f1fec7090fa3ff2c66f"
    },
    {
      "itemId": "07f15ab246b2af15",
      "requestSha256": "89a2759e4af035b23184c8f387262fc95bd96532cebd0207a614298309f3cccc"
    },
    {
      "itemId": "444d44f2752dd062",
      "requestSha256": "c62f651bb400ffdf7746a28be25082378015eb6a1b56e8bd94bc928d9a86100c"
    },
    {
      "itemId": "fe9a570a6a24a8cd",
      "requestSha256": "738b889d317cc0aae6bed9c4a2863bc74a4e32f07ef4b5aa5cae3f2672e75ed8"
    },
    {
      "itemId": "4e763ac215a9c146",
      "requestSha256": "dfbe9f503d1ba9742f84d124441712ddf96b2f33f11548d3ddfb3b421dbe48b5"
    },
    {
      "itemId": "55264c2a5f1ec532",
      "requestSha256": "095d2b78db62fa4b3d0cca0a88bbbc02a99f3ba39ac61df5fd4477c9de7ae01d"
    },
    {
      "itemId": "c23e55cf9ec489ce",
      "requestSha256": "1d0e60ffebe4e4e4ee398acac6d3b2ce3b36a879d3af664f51f39c79409ba5a0"
    },
    {
      "itemId": "f5cd80c9721ca19a",
      "requestSha256": "78ff2754a2db32d15e0af09952d0f8a076b4998a3d8c92274a87e91c93c12402"
    },
    {
      "itemId": "8156ab1bafdad3bf",
      "requestSha256": "e571a4ad2431aed591762635b6fecfa062dc4ef19c27f7c082ab583a912844dc"
    },
    {
      "itemId": "ddb7d200bbbf05d1",
      "requestSha256": "85de0268ec23e876c0c6bcca31bc2bded05bb3bdb41701657eefc42872cad048"
    },
    {
      "itemId": "e250e1fa3c32aafb",
      "requestSha256": "1d926b47433c9a9f598c306bb66b688112e28723c15f1441128f9afa923f7261"
    },
    {
      "itemId": "527659c637d17c9f",
      "requestSha256": "b40b6021c09bd5366b38b0389be560cb7ec3c8934477276844b96ffaa47798df"
    },
    {
      "itemId": "68d201839bef4653",
      "requestSha256": "d4bbd6a041897cb967154fc1c9f2c8b58b0a886b4ce5d3015861fc203dca4074"
    },
    {
      "itemId": "c0f2a017cdd288f3",
      "requestSha256": "8db6a49c42b0ecb7ddfc6c1bed5ec8b40143673f9ff159ace7069f07582d3564"
    },
    {
      "itemId": "60cc2828584035fa",
      "requestSha256": "74d5ff034eab08791e3fa20f971211681547c20df04b107c62468f4bb6d5a5be"
    },
    {
      "itemId": "65deb685445caf8c",
      "requestSha256": "d88b9bf967951810ca6d257f0cd633515b60830208f67571418b9c696fcb5786"
    },
    {
      "itemId": "d5d1d2eed02e13b6",
      "requestSha256": "dd9819acab6f1722c048ac89a3484864fdec94ceb3fc6ea7305c9667857af34e"
    },
    {
      "itemId": "9f681e76050ef19d",
      "requestSha256": "0f5eb75aca4e10cd81988ac0027bff80fd63b2242299e18c135f6b19ce109d8d"
    },
    {
      "itemId": "114d31433ab88236",
      "requestSha256": "51a14f92da370fd5092f7d10b3da351fa7a2fafeeb183bb6b58f0b2a1e49bc9a"
    }
  ],
  "frozenUTC": "2026-11-27T19:56:12.146Z"
}


==> anc/cue/manifest.json <==
{
  "version": "PFC-CUE-1",
  "seed": 2026112709,
  "engineHash": "8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6",
  "proposals": 33,
  "layouts": [
    {
      "layoutId": "board-1",
      "attack": "white",
      "options": [
        "N",
        "R",
        "B"
      ],
      "variants": {
        "R": [
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "j9"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b15"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l7"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "j7"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "h14"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "h11"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e11"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "j6"
            }
          ],
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "k9"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b15"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l7"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "j7"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "h14"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "h11"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e11"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "j6"
            }
          ]
        ],
        "N": [
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "j9"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b15"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l7"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "j7"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "h14"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "j6"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e11"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "h11"
            }
          ],
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "k9"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b15"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l7"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "j7"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "h14"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "j6"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e11"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "h11"
            }
          ]
        ]
      }
    },
    {
      "layoutId": "board-2",
      "attack": "black",
      "options": [
        "N",
        "B",
        "R"
      ],
      "variants": {
        "R": [
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "j11"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "c7"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g11"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "k7"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "i10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "h1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "c5"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "j3"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "c4"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "k9"
            }
          ],
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "j11"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "c7"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g11"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "k7"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "i10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "h1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "b5"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "j3"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "c4"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "k9"
            }
          ]
        ],
        "N": [
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "j11"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "k7"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g11"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "c7"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "i10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "h1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "c5"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "j3"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "c4"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "k9"
            }
          ],
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "j11"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "k7"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g11"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "c7"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "i10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "h1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "b5"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "j3"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "c4"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "k9"
            }
          ]
        ]
      }
    },
    {
      "layoutId": "board-3",
      "attack": "white",
      "options": [
        "R",
        "N",
        "B"
      ],
      "variants": {
        "R": [
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "m7"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "k5"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "g16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l4"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "e16"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "l6"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "i7"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i9"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "e13"
            }
          ],
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "m7"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "j5"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "g16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l4"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "e16"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "l6"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "i7"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i9"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "e13"
            }
          ]
        ],
        "N": [
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "m7"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "k5"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "g16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l4"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "e16"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "l6"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "e13"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i9"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "i7"
            }
          ],
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "m7"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "j5"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "g16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "l4"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "e16"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "l6"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "e13"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i9"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "i7"
            }
          ]
        ]
      }
    },
    {
      "layoutId": "board-4",
      "attack": "black",
      "options": [
        "R",
        "B",
        "N"
      ],
      "variants": {
        "R": [
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "g4"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "i17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "e9"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g7"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "b7"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "h5"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "e11"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "g2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e14"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "a7"
            }
          ],
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "g4"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "i17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "e9"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g7"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "b7"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "h5"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "d11"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "g2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e14"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "a7"
            }
          ]
        ],
        "N": [
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "g4"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "i17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "b7"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g7"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "e9"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "h5"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "e11"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "g2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e14"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "a7"
            }
          ],
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "g4"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "i17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "b7"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "g7"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "e9"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "h5"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "d11"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "g2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "e14"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "a7"
            }
          ]
        ]
      }
    },
    {
      "layoutId": "board-5",
      "attack": "white",
      "options": [
        "B",
        "N",
        "R"
      ],
      "variants": {
        "R": [
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i9"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "f4"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "c1"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "b8"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "j10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "g1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "h6"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "j8"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "e8"
            }
          ],
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i9"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "f5"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "c1"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "b8"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "j10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "g1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "h6"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "j8"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "e8"
            }
          ]
        ],
        "N": [
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i9"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "f4"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "c1"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "b8"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "j10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "g1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "e8"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "j8"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "h6"
            }
          ],
          [
            {
              "id": "black-B2",
              "type": "B",
              "team": "black",
              "square": "i9"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "h17"
            },
            {
              "id": "black-P2",
              "type": "P",
              "team": "black",
              "square": "f5"
            },
            {
              "id": "black-P3",
              "type": "P",
              "team": "black",
              "square": "b16"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "c1"
            },
            {
              "id": "black-R2",
              "type": "R",
              "team": "black",
              "square": "b8"
            },
            {
              "id": "white-B1",
              "type": "B",
              "team": "white",
              "square": "j10"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "g1"
            },
            {
              "id": "white-N1",
              "type": "N",
              "team": "white",
              "square": "e8"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "j8"
            },
            {
              "id": "white-R1",
              "type": "R",
              "team": "white",
              "square": "h6"
            }
          ]
        ]
      }
    },
    {
      "layoutId": "board-6",
      "attack": "black",
      "options": [
        "B",
        "R",
        "N"
      ],
      "variants": {
        "R": [
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "d13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "m12"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "i8"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "g6"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "b11"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "j12"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "m2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i12"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "i6"
            }
          ],
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "d13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "m12"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "i8"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "g6"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "b11"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "j11"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "m2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i12"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "i6"
            }
          ]
        ],
        "N": [
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "d13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "g6"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "i8"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "m12"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "b11"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "j12"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "m2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i12"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "i6"
            }
          ],
          [
            {
              "id": "black-B1",
              "type": "B",
              "team": "black",
              "square": "d13"
            },
            {
              "id": "black-K",
              "type": "K",
              "team": "black",
              "square": "g17"
            },
            {
              "id": "black-N1",
              "type": "N",
              "team": "black",
              "square": "g6"
            },
            {
              "id": "black-Q",
              "type": "Q",
              "team": "black",
              "square": "i8"
            },
            {
              "id": "black-R1",
              "type": "R",
              "team": "black",
              "square": "m12"
            },
            {
              "id": "white-B2",
              "type": "B",
              "team": "white",
              "square": "b11"
            },
            {
              "id": "white-K",
              "type": "K",
              "team": "white",
              "square": "i1"
            },
            {
              "id": "white-P2",
              "type": "P",
              "team": "white",
              "square": "j11"
            },
            {
              "id": "white-P3",
              "type": "P",
              "team": "white",
              "square": "m2"
            },
            {
              "id": "white-Q",
              "type": "Q",
              "team": "white",
              "square": "i12"
            },
            {
              "id": "white-R2",
              "type": "R",
              "team": "white",
              "square": "i6"
            }
          ]
        ]
      }
    }
  ],
  "items": [
    {
      "itemId": "ee71fdb3aad9945a",
      "layoutId": "board-1",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight h11, queen e11, rook j6.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the knight is safe (no legal tackle). On k9 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on h11\n2. rook on j6\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "828a70dc47e5d690",
      "layoutId": "board-1",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight h11, queen e11, rook j6.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the knight is safe (no legal tackle). On k9 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on h11\n2. rook on j6\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "bcbf13cefca9329b",
      "layoutId": "board-1",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight h11, queen e11, rook j6.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the knight is safe (no legal tackle). On k9 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on h11\n2. rook on j6\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "a6f524f86c7dab51",
      "layoutId": "board-1",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight h11, queen e11, rook j6.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the knight is safe (no legal tackle). On k9 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on h11\n2. rook on j6\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "595ebd9335516931",
      "layoutId": "board-1",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight j6, queen e11, rook h11.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the rook is safe (no legal tackle). On k9 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on j6\n2. rook on h11\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "51f15acd6bd3e283",
      "layoutId": "board-1",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight j6, queen e11, rook h11.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the rook is safe (no legal tackle). On k9 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on j6\n2. rook on h11\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "9f681e76050ef19d",
      "layoutId": "board-1",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight j6, queen e11, rook h11.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the rook is safe (no legal tackle). On k9 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on j6\n2. rook on h11\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "c0f2a017cdd288f3",
      "layoutId": "board-1",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "N",
        "R",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop h14, keeper i1, knight j6, queen e11, rook h11.\nVisible opposing players: bishop i13, keeper h17, pawn b15, queen l7, rook j7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j9 the rook is safe (no legal tackle). On k9 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on j6\n2. rook on h11\n3. bishop on h14\nReturn just its option number."
    },
    {
      "itemId": "65deb685445caf8c",
      "layoutId": "board-2",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight c7, queen g11, rook k7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the knight is safe (no legal tackle). On b5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on c7\n2. bishop on j11\n3. rook on k7\nReturn just its option number."
    },
    {
      "itemId": "c23e55cf9ec489ce",
      "layoutId": "board-2",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight c7, queen g11, rook k7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the knight is safe (no legal tackle). On b5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on c7\n2. bishop on j11\n3. rook on k7\nReturn just its option number."
    },
    {
      "itemId": "44ac768bf556a12c",
      "layoutId": "board-2",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight c7, queen g11, rook k7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the knight is safe (no legal tackle). On b5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on c7\n2. bishop on j11\n3. rook on k7\nReturn just its option number."
    },
    {
      "itemId": "de4e30aa0e77ec19",
      "layoutId": "board-2",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight c7, queen g11, rook k7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the knight is safe (no legal tackle). On b5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on c7\n2. bishop on j11\n3. rook on k7\nReturn just its option number."
    },
    {
      "itemId": "fe9a570a6a24a8cd",
      "layoutId": "board-2",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight k7, queen g11, rook c7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the rook is safe (no legal tackle). On b5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on k7\n2. bishop on j11\n3. rook on c7\nReturn just its option number."
    },
    {
      "itemId": "68d201839bef4653",
      "layoutId": "board-2",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight k7, queen g11, rook c7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the rook is safe (no legal tackle). On b5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. knight on k7\n2. bishop on j11\n3. rook on c7\nReturn just its option number."
    },
    {
      "itemId": "ec7829a45cba1638",
      "layoutId": "board-2",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight k7, queen g11, rook c7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the rook is safe (no legal tackle). On b5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on k7\n2. bishop on j11\n3. rook on c7\nReturn just its option number."
    },
    {
      "itemId": "4e763ac215a9c146",
      "layoutId": "board-2",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "N",
        "B",
        "R"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop j11, keeper g17, knight k7, queen g11, rook c7.\nVisible opposing players: bishop i10, keeper h1, pawn j3, queen c4, rook k9.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On c5 the rook is safe (no legal tackle). On b5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. knight on k7\n2. bishop on j11\n3. rook on c7\nReturn just its option number."
    },
    {
      "itemId": "1800a6a09aa4e784",
      "layoutId": "board-3",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight i7, queen i9, rook e13.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the knight is safe (no legal tackle). On j5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on e13\n2. knight on i7\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "40344bd8eb1a51b8",
      "layoutId": "board-3",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight i7, queen i9, rook e13.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the knight is safe (no legal tackle). On j5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on e13\n2. knight on i7\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "e250e1fa3c32aafb",
      "layoutId": "board-3",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight i7, queen i9, rook e13.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the knight is safe (no legal tackle). On j5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on e13\n2. knight on i7\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "ddb7d200bbbf05d1",
      "layoutId": "board-3",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight i7, queen i9, rook e13.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the knight is safe (no legal tackle). On j5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on e13\n2. knight on i7\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "9a30694904f2cd33",
      "layoutId": "board-3",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight e13, queen i9, rook i7.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the rook is safe (no legal tackle). On j5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on i7\n2. knight on e13\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "416a50f689d81a1a",
      "layoutId": "board-3",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight e13, queen i9, rook i7.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the rook is safe (no legal tackle). On j5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on i7\n2. knight on e13\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "d5d1d2eed02e13b6",
      "layoutId": "board-3",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight e13, queen i9, rook i7.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the rook is safe (no legal tackle). On j5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on i7\n2. knight on e13\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "a6c8fb9710efa84f",
      "layoutId": "board-3",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "R",
        "N",
        "B"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop l6, keeper i1, knight e13, queen i9, rook i7.\nVisible opposing players: bishop m7, keeper h17, pawn g16, queen l4, rook e16.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On k5 the rook is safe (no legal tackle). On j5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on i7\n2. knight on e13\n3. bishop on l6\nReturn just its option number."
    },
    {
      "itemId": "fe9f415c3e4575c2",
      "layoutId": "board-4",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight e9, queen g7, rook b7.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the knight is safe (no legal tackle). On d11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on b7\n2. bishop on g4\n3. knight on e9\nReturn just its option number."
    },
    {
      "itemId": "f5cd80c9721ca19a",
      "layoutId": "board-4",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight e9, queen g7, rook b7.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the knight is safe (no legal tackle). On d11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on b7\n2. bishop on g4\n3. knight on e9\nReturn just its option number."
    },
    {
      "itemId": "e2b0f9f1385ba9a3",
      "layoutId": "board-4",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight e9, queen g7, rook b7.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the knight is safe (no legal tackle). On d11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on b7\n2. bishop on g4\n3. knight on e9\nReturn just its option number."
    },
    {
      "itemId": "2bfaa0551651fdad",
      "layoutId": "board-4",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight e9, queen g7, rook b7.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the knight is safe (no legal tackle). On d11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on b7\n2. bishop on g4\n3. knight on e9\nReturn just its option number."
    },
    {
      "itemId": "5cbc155de391c3f7",
      "layoutId": "board-4",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight b7, queen g7, rook e9.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the rook is safe (no legal tackle). On d11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on e9\n2. bishop on g4\n3. knight on b7\nReturn just its option number."
    },
    {
      "itemId": "3b472616a709bc62",
      "layoutId": "board-4",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 1,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight b7, queen g7, rook e9.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the rook is safe (no legal tackle). On d11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. rook on e9\n2. bishop on g4\n3. knight on b7\nReturn just its option number."
    },
    {
      "itemId": "5ce67d2dafd3cbde",
      "layoutId": "board-4",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight b7, queen g7, rook e9.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the rook is safe (no legal tackle). On d11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on e9\n2. bishop on g4\n3. knight on b7\nReturn just its option number."
    },
    {
      "itemId": "74397a58404bf617",
      "layoutId": "board-4",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "R",
        "B",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop g4, keeper i17, knight b7, queen g7, rook e9.\nVisible opposing players: bishop h5, keeper i1, pawn g2, queen e14, rook a7.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On e11 the rook is safe (no legal tackle). On d11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. rook on e9\n2. bishop on g4\n3. knight on b7\nReturn just its option number."
    },
    {
      "itemId": "4ea4e32afca09ece",
      "layoutId": "board-5",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight h6, queen j8, rook e8.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the knight is safe (no legal tackle). On f5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on h6\n3. rook on e8\nReturn just its option number."
    },
    {
      "itemId": "527659c637d17c9f",
      "layoutId": "board-5",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight h6, queen j8, rook e8.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the knight is safe (no legal tackle). On f5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on h6\n3. rook on e8\nReturn just its option number."
    },
    {
      "itemId": "b4a94b663aba9ef1",
      "layoutId": "board-5",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight h6, queen j8, rook e8.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the knight is safe (no legal tackle). On f5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on h6\n3. rook on e8\nReturn just its option number."
    },
    {
      "itemId": "dd7e7c53414e1fd8",
      "layoutId": "board-5",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight h6, queen j8, rook e8.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the knight is safe (no legal tackle). On f5 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on h6\n3. rook on e8\nReturn just its option number."
    },
    {
      "itemId": "114d31433ab88236",
      "layoutId": "board-5",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight e8, queen j8, rook h6.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the rook is safe (no legal tackle). On f5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on e8\n3. rook on h6\nReturn just its option number."
    },
    {
      "itemId": "60cc2828584035fa",
      "layoutId": "board-5",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight e8, queen j8, rook h6.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the rook is safe (no legal tackle). On f5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on e8\n3. rook on h6\nReturn just its option number."
    },
    {
      "itemId": "72df092ca5abf84a",
      "layoutId": "board-5",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight e8, queen j8, rook h6.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the rook is safe (no legal tackle). On f5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on e8\n3. rook on h6\nReturn just its option number."
    },
    {
      "itemId": "8156ab1bafdad3bf",
      "layoutId": "board-5",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "B",
        "N",
        "R"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is white and your queen has the ball.\nYour players: bishop j10, keeper g1, knight e8, queen j8, rook h6.\nVisible opposing players: bishop i9, keeper h17, pawn b16, queen c1, rook b8.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On f4 the rook is safe (no legal tackle). On f5 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on j10\n2. knight on e8\n3. rook on h6\nReturn just its option number."
    },
    {
      "itemId": "6237e6f28420335d",
      "layoutId": "board-6",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight m12, queen i8, rook g6.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the knight is safe (no legal tackle). On j11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on g6\n3. knight on m12\nReturn just its option number."
    },
    {
      "itemId": "d1279022d30e7647",
      "layoutId": "board-6",
      "protectedPiece": "R",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight m12, queen i8, rook g6.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the knight is safe (no legal tackle). On j11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on g6\n3. knight on m12\nReturn just its option number."
    },
    {
      "itemId": "07f15ab246b2af15",
      "layoutId": "board-6",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight m12, queen i8, rook g6.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the knight is safe (no legal tackle). On j11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on g6\n3. knight on m12\nReturn just its option number."
    },
    {
      "itemId": "444d44f2752dd062",
      "layoutId": "board-6",
      "protectedPiece": "R",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the rook has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight m12, queen i8, rook g6.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the knight is safe (no legal tackle). On j11 the knight is exposed (a legal tackle exists). Both squares leave the rook and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the knight. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on g6\n3. knight on m12\nReturn just its option number."
    },
    {
      "itemId": "55264c2a5f1ec532",
      "layoutId": "board-6",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.6,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight g6, queen i8, rook m12.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the rook is safe (no legal tackle). On j11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on m12\n3. knight on g6\nReturn just its option number."
    },
    {
      "itemId": "0c588a9785d9429a",
      "layoutId": "board-6",
      "protectedPiece": "N",
      "signal": "safe",
      "reliability": 0.9,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 2,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight g6, queen i8, rook m12.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the rook is safe (no legal tackle). On j11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: SAFE.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on m12\n3. knight on g6\nReturn just its option number."
    },
    {
      "itemId": "3c4c9d6849e02d38",
      "layoutId": "board-6",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.6,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight g6, queen i8, rook m12.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the rook is safe (no legal tackle). On j11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 60% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on m12\n3. knight on g6\nReturn just its option number."
    },
    {
      "itemId": "b3e01ef3e563704a",
      "layoutId": "board-6",
      "protectedPiece": "N",
      "signal": "unsafe",
      "reliability": 0.9,
      "options": [
        "B",
        "R",
        "N"
      ],
      "optimal": 3,
      "prompt": "Choose a pass in this partially observed Football Chess position. Maximize the probability that your team keeps possession after the next defensive challenge. All three passes are legal and arrive for certain. Your team then holds position. The defense takes a legal tackle whenever one is available.\n\nIn this rule variant only the knight has protection: if tackled it retains possession with probability 75%. Any other tackled receiver loses possession. Any receiver that cannot be tackled keeps possession. These rules specify all receiver abilities.\n\nPitch coordinates (files a-n, ranks 1-17). Your side is black and your queen has the ball.\nYour players: bishop d13, keeper g17, knight g6, queen i8, rook m12.\nVisible opposing players: bishop b11, keeper i1, pawn m2, queen i12, rook i6.\n\nOne opposing pawn is hidden. Before receiving the scout report, its two possible squares are equally likely. On j12 the rook is safe (no legal tackle). On j11 the rook is exposed (a legal tackle exists). Both squares leave the knight and the bishop exposed. These conditional tackle outcomes are given.\n\nThe scout reports either SAFE or EXPOSED for the rook. In each of the two possible states the report is correct 90% of the time and gives the opposite report otherwise. The scout now reports: EXPOSED.\n\nChoose one recipient:\n1. bishop on d13\n2. rook on m12\n3. knight on g6\nReturn just its option number."
    }
  ]
}


==> anc/cue/protocol.md <==
# Passing under a calibrated cue

## Question and interventions

Can Gemini 3.1 Flash-Lite reverse its pass when the reliability of the same favorable report crosses the protected receiver's retention probability? Does it make that reversal when protection is assigned to a rook as well as when it is assigned to a knight?

Use six fresh Football Chess layouts. Each supplies two equally likely possible states and hides which state is present. The ordinary receiver is safe in one state and tackled in the other. A second receiver is tackled in both states but retains possession with probability 0.75. A bishop is tackled in both states and loses possession. The stipulated protection rule replaces the usual piece-specific tackle payoff. The objective is retention after the next challenge, with no value assigned to later moves.

Cross two protection assignments (knight or rook), two cue reliabilities (0.90 or 0.60) and two reported outcomes (safe or exposed) within each layout. The cue concerns the ordinary receiver and has the same accuracy in both possible states. Give the model the state descriptions and cue mechanism as text. No true state is drawn or revealed. Score each choice by its expected return conditional on the given report. Each of the six menu permutations appears in each factorial cell. Each condition gets one fresh API request per layout, 48 in total. The six layouts replicate each comparison across positions. Identical prompts are not repeatedly sampled.

## Endpoints

The primary unit is a layout and protection assignment with a favorable report. Count a solved reliability pair only when the model chooses the ordinary receiver at 0.90 and the protected receiver at 0.60. Report out of 6 for each assignment and 12 overall. Also report how many of 6 layouts pass this test with both assignments. An invalid completed response counts as incorrect. A run with missing requests is incomplete.

Secondary measures are correct choices and choice frequencies by condition and piece, knight choices with and without protection, and mean expected retention forgone among valid choices. For an exposed report the ordinary receiver retains possession with probability 0.10 or 0.40, so both reliabilities favor protection. Report these controls separately. Counts are descriptive for the frozen layouts and model configuration. Correct behavior can result from a numerical comparison using supplied information. The experiment does not identify the computation used on the prior full boards.

## Collection

Use the standard Google Gemini Developer API on the Football Chess Benchmark project after checking its free tier. Use the same model alias, temperature zero, high thinking and 4,096 output-token cap as the previous pass study. Use a single user turn, no tools, no history and a JSON integer from 1 to 3. Shuffle all requests by a deterministic hash ordering before collection. Freeze the design, prompt manifest, model request bytes, schedule, protocol and analysis code with SHA-256 digests before the first call.

Journal completed replies once, including invalid or blocked completions. Retry transient transport and rate-limit failures on the same serialized body. Resume from verified completed requests after an interruption. A free-tier quota interruption preserves the remaining schedule. Record the actual returned model versions and the number of retries. Score after all scheduled replies are available.


==> anc/cue/reproduce.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';
import {generateDesign} from './design.mjs';
import {score} from './score.mjs';

const bytes = name => readFileSync(new URL(name, import.meta.url));
const json = name => JSON.parse(bytes(name));
const digest = value => createHash('sha256').update(value).digest('hex');
const manifest = json('manifest.json');
const freeze = json('freeze.json');
const choices = json('choices.json');
const collection = json('collection.json');
const originalBase = '../llm-keeper-information-2026-11-25/arxiv/anc/';

// The only generator edits for distribution shortened its two import/data paths.
const originalDesign = bytes('design.mjs').toString('utf8')
  .replace("from '../native/engine.mjs'", "from '" + originalBase + "native/engine.mjs'")
  .replace("const ancestor = '../';", "const ancestor = '" + originalBase + "';");
assert.equal(digest(originalDesign), freeze.sourceHashes['design.mjs']);
for (const file of ['score.mjs', 'protocol.md']) {
  assert.equal(digest(bytes(file)), freeze.sourceHashes[file]);
}
for (const file of ['native/engine.mjs', 'pass/data.json', 'followup/bank.json']) {
  assert.equal(digest(bytes('../' + file)), freeze.sourceHashes[originalBase + file]);
}
assert.equal(digest(bytes('../followup/model.mjs')), freeze.sourceHashes['../llm-pass-transfer-mini/model.mjs']);
assert.equal(digest(bytes('manifest.json')), freeze.manifestSha256);
assert.deepEqual(generateDesign(), manifest);
assert.equal(manifest.layouts.length, 6);
assert.equal(manifest.items.length, 48);

// In each role assignment, the only state change is the defender's hidden pawn.
// Within each state, swapping protection swaps the two receiver squares.
for (const layout of manifest.layouts) {
  const hidden = (layout.attack === 'white' ? 'black' : 'white') + '-P2';
  for (const [closed, open] of Object.values(layout.variants)) {
    assert.deepEqual(closed.filter(p => p.id !== hidden), open.filter(p => p.id !== hidden));
    assert.notEqual(closed.find(p => p.id === hidden).square, open.find(p => p.id === hidden).square);
  }
  for (const world of [0, 1]) {
    const withKnight = layout.variants.N[world], withRook = layout.variants.R[world];
    for (const p of withKnight) {
      const receiver = p.team === layout.attack && ['N', 'R'].includes(p.type);
      const otherId = receiver ? layout.attack + (p.type === 'N' ? '-R1' : '-N1') : p.id;
      assert.equal(p.square, withRook.find(q => q.id === otherId).square);
    }
  }
  for (const protectedPiece of ['N', 'R']) {
    for (const signal of ['safe', 'unsafe']) {
      const pair = manifest.items.filter(i => i.layoutId === layout.layoutId &&
        i.protectedPiece === protectedPiece && i.signal === signal).sort((a, b) => a.reliability - b.reliability);
      assert.deepEqual(pair.map(i => i.reliability), [0.6, 0.9]);
      assert.ok(pair[0].prompt.includes('correct 60%'));
      assert.equal(pair[0].prompt.replace('correct 60%', 'correct 90%'), pair[1].prompt);
    }
  }
}
assert.equal(new Set(manifest.layouts.map(layout => layout.options.join(''))).size, 6);

// JSON property order and the absence of a trailing newline are part of the wire digest.
const schedule = manifest.items.map(({itemId, prompt}) => {
  assert.equal(digest(prompt).slice(0, 16), itemId);
  const body = JSON.stringify({
    contents: [{role: 'user', parts: [{text: prompt}]}],
    generationConfig: {
      temperature: 0, maxOutputTokens: 4096, thinkingConfig: {thinkingLevel: 'high'},
      responseMimeType: 'application/json', responseJsonSchema: {type: 'integer', enum: [1, 2, 3]}
    }
  });
  return {itemId, requestSha256: digest(body), order: digest('PFC-CUE-R1:20261127:' + itemId)};
}).sort((a, b) => a.order.localeCompare(b.order)).map(({itemId, requestSha256}) => ({itemId, requestSha256}));
assert.deepEqual(schedule, freeze.schedule);
assert.equal(collection.freezeSha256, digest(bytes('freeze.json')));
assert.equal(collection.choicesSha256, digest(bytes('choices.json')));
assert.equal(collection.study, freeze.study);
assert.equal(collection.requestedModel, freeze.model);
assert.ok(Date.parse(freeze.frozenUTC) <= Date.parse(collection.firstCompletionUTC));
assert.ok(Date.parse(collection.firstCompletionUTC) <= Date.parse(collection.lastCompletionUTC));
assert.deepEqual(choices.map(row => row.itemId), schedule.map(row => row.itemId));
for (const row of choices) assert.deepEqual(Object.keys(row).sort(), ['choice', 'itemId']);
const results = score(manifest, choices);
assert.deepEqual(results, json('results.json'));
assert.equal(collection.completed, results.overall.assigned);
assert.equal(collection.valid, results.overall.valid);
console.log(JSON.stringify({
  verifiedRequestHashes: schedule.length,
  layouts: manifest.layouts.length,
  overall: results.overall,
  favorableReversals: results.primaryFavorableCue,
  exposedControls: results.unfavorableCueControls,
  roleSwapChecks: results.roleSwapChecks
}, null, 2));


==> anc/cue/results.json <==
{
  "primaryFavorableCue": {
    "assigned": 12,
    "bothValid": 12,
    "correctReversals": 12,
    "patterns": {
      "correctReversal": 12,
      "oppositeReversal": 0,
      "bothProtected": 0,
      "bothOrdinary": 0,
      "includesBishop": 0,
      "invalid": 0
    },
    "byProtectedPiece": {
      "N": {
        "assigned": 6,
        "bothValid": 6,
        "correctReversals": 6,
        "patterns": {
          "correctReversal": 6,
          "oppositeReversal": 0,
          "bothProtected": 0,
          "bothOrdinary": 0,
          "includesBishop": 0,
          "invalid": 0
        }
      },
      "R": {
        "assigned": 6,
        "bothValid": 6,
        "correctReversals": 6,
        "patterns": {
          "correctReversal": 6,
          "oppositeReversal": 0,
          "bothProtected": 0,
          "bothOrdinary": 0,
          "includesBishop": 0,
          "invalid": 0
        }
      }
    },
    "layoutsCorrectUnderBothRoleAssignments": 6,
    "layoutsAssigned": 6
  },
  "unfavorableCueControls": {
    "assigned": 12,
    "bothValid": 12,
    "bothCorrect": 12
  },
  "overall": {
    "assigned": 48,
    "valid": 48,
    "correct": 48,
    "pieceChoices": {
      "N": 24,
      "R": 24,
      "B": 0
    },
    "roleChoices": {
      "protected": 36,
      "ordinary": 12,
      "bishop": 0
    },
    "meanRetentionOnValid": 0.7875,
    "meanOptimalRetentionOnValid": 0.7875,
    "meanShortfallFromCueOraclePpOnValid": 0
  },
  "byCell": [
    {
      "signal": "safe",
      "reliability": 0.9,
      "protectedPiece": "N",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 0,
        "R": 6,
        "B": 0
      },
      "roleChoices": {
        "protected": 0,
        "ordinary": 6,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.9,
      "meanOptimalRetentionOnValid": 0.9,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "safe",
      "reliability": 0.9,
      "protectedPiece": "R",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 6,
        "R": 0,
        "B": 0
      },
      "roleChoices": {
        "protected": 0,
        "ordinary": 6,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.9,
      "meanOptimalRetentionOnValid": 0.9,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "safe",
      "reliability": 0.6,
      "protectedPiece": "N",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 6,
        "R": 0,
        "B": 0
      },
      "roleChoices": {
        "protected": 6,
        "ordinary": 0,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.75,
      "meanOptimalRetentionOnValid": 0.75,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "safe",
      "reliability": 0.6,
      "protectedPiece": "R",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 0,
        "R": 6,
        "B": 0
      },
      "roleChoices": {
        "protected": 6,
        "ordinary": 0,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.75,
      "meanOptimalRetentionOnValid": 0.75,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "unsafe",
      "reliability": 0.9,
      "protectedPiece": "N",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 6,
        "R": 0,
        "B": 0
      },
      "roleChoices": {
        "protected": 6,
        "ordinary": 0,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.75,
      "meanOptimalRetentionOnValid": 0.75,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "unsafe",
      "reliability": 0.9,
      "protectedPiece": "R",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 0,
        "R": 6,
        "B": 0
      },
      "roleChoices": {
        "protected": 6,
        "ordinary": 0,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.75,
      "meanOptimalRetentionOnValid": 0.75,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "unsafe",
      "reliability": 0.6,
      "protectedPiece": "N",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 6,
        "R": 0,
        "B": 0
      },
      "roleChoices": {
        "protected": 6,
        "ordinary": 0,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.75,
      "meanOptimalRetentionOnValid": 0.75,
      "meanShortfallFromCueOraclePpOnValid": 0
    },
    {
      "signal": "unsafe",
      "reliability": 0.6,
      "protectedPiece": "R",
      "assigned": 6,
      "valid": 6,
      "correct": 6,
      "pieceChoices": {
        "N": 0,
        "R": 6,
        "B": 0
      },
      "roleChoices": {
        "protected": 6,
        "ordinary": 0,
        "bishop": 0
      },
      "meanRetentionOnValid": 0.75,
      "meanOptimalRetentionOnValid": 0.75,
      "meanShortfallFromCueOraclePpOnValid": 0
    }
  ],
  "roleSwapChecks": [
    {
      "signal": "safe",
      "reliability": 0.9,
      "assigned": 6,
      "bothValid": 6,
      "bothCorrectAcrossSwap": 6,
      "knightAcrossSwap": 0,
      "rookAcrossSwap": 0
    },
    {
      "signal": "safe",
      "reliability": 0.6,
      "assigned": 6,
      "bothValid": 6,
      "bothCorrectAcrossSwap": 6,
      "knightAcrossSwap": 0,
      "rookAcrossSwap": 0
    },
    {
      "signal": "unsafe",
      "reliability": 0.9,
      "assigned": 6,
      "bothValid": 6,
      "bothCorrectAcrossSwap": 6,
      "knightAcrossSwap": 0,
      "rookAcrossSwap": 0
    },
    {
      "signal": "unsafe",
      "reliability": 0.6,
      "assigned": 6,
      "bothValid": 6,
      "bothCorrectAcrossSwap": 6,
      "knightAcrossSwap": 0,
      "rookAcrossSwap": 0
    }
  ],
  "favorableChoicePatternsAcrossBothRoles": [
    {
      "layoutId": "board-1",
      "pattern": "evidenceSensitive"
    },
    {
      "layoutId": "board-2",
      "pattern": "evidenceSensitive"
    },
    {
      "layoutId": "board-3",
      "pattern": "evidenceSensitive"
    },
    {
      "layoutId": "board-4",
      "pattern": "evidenceSensitive"
    },
    {
      "layoutId": "board-5",
      "pattern": "evidenceSensitive"
    },
    {
      "layoutId": "board-6",
      "pattern": "evidenceSensitive"
    }
  ],
  "favorableReversalsByLayoutAndRole": [
    {
      "layoutId": "board-1",
      "protectedPiece": "N",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-1",
      "protectedPiece": "R",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-2",
      "protectedPiece": "N",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-2",
      "protectedPiece": "R",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-3",
      "protectedPiece": "N",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-3",
      "protectedPiece": "R",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-4",
      "protectedPiece": "N",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-4",
      "protectedPiece": "R",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-5",
      "protectedPiece": "N",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-5",
      "protectedPiece": "R",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-6",
      "protectedPiece": "N",
      "pattern": "correctReversal"
    },
    {
      "layoutId": "board-6",
      "protectedPiece": "R",
      "pattern": "correctReversal"
    }
  ]
}


==> anc/cue/score.mjs <==
import assert from 'node:assert/strict';
import {readFileSync} from 'node:fs';
import {resolve} from 'node:path';
import {pathToFileURL} from 'node:url';

const shieldTypes = ['N', 'R'];
const signals = ['safe', 'unsafe'];
const reliabilities = [0.9, 0.6];
const count = (rows, predicate) => rows.filter(predicate).length;
const mean = values => values.length
  ? Number((values.reduce((sum, value) => sum + value, 0) / values.length).toFixed(8))
  : null;

function scoreItem(item, choice) {
  assert.ok(choice === null || [1, 2, 3].includes(choice), 'Use a one-based choice, or null for an invalid answer');
  assert.deepEqual([...item.options].sort(), ['B', 'N', 'R']);
  assert.ok(shieldTypes.includes(item.protectedPiece));
  assert.ok(signals.includes(item.signal) && reliabilities.includes(item.reliability));
  const ordinaryPiece = item.protectedPiece === 'N' ? 'R' : 'N';
  // The two states have equal prior mass and cue errors are symmetric.
  const probabilitySafe = item.signal === 'safe' ? item.reliability : 1 - item.reliability;
  const values = {[ordinaryPiece]: probabilitySafe, [item.protectedPiece]: 0.75, B: 0};
  const best = probabilitySafe > 0.75 ? ordinaryPiece : item.protectedPiece;
  assert.equal(item.options[item.optimal - 1], best, 'Design answer does not match the Bayesian action values');
  const piece = choice === null ? null : item.options[choice - 1];
  const role = piece === null ? 'invalid' : piece === 'B' ? 'bishop' :
    piece === item.protectedPiece ? 'protected' : 'ordinary';
  return {
    layoutId: item.layoutId, protectedPiece: item.protectedPiece, ordinaryPiece,
    signal: item.signal, reliability: item.reliability, piece, role,
    correct: piece === best, chosenValue: piece === null ? null : values[piece],
    optimalValue: values[best],
  };
}

function summarize(rows) {
  const valid = rows.filter(row => row.piece !== null);
  return {
    assigned: rows.length, valid: valid.length, correct: count(rows, row => row.correct),
    pieceChoices: Object.fromEntries(['N', 'R', 'B'].map(piece => [piece, count(rows, row => row.piece === piece)])),
    roleChoices: Object.fromEntries(['protected', 'ordinary', 'bishop'].map(role => [role, count(rows, row => row.role === role)])),
    meanRetentionOnValid: mean(valid.map(row => row.chosenValue)),
    meanOptimalRetentionOnValid: mean(valid.map(row => row.optimalValue)),
    meanShortfallFromCueOraclePpOnValid: mean(valid.map(row => 100 * (row.optimalValue - row.chosenValue))),
  };
}

function reliabilityPair(layout, protectedPiece, signal) {
  return reliabilities.map(reliability => {
    const cell = layout.filter(row =>
      row.protectedPiece === protectedPiece && row.signal === signal && row.reliability === reliability);
    assert.equal(cell.length, 1, 'Each layout must contain one decision per factorial cell');
    return cell[0];
  });
}

function favorablePattern([high, low]) {
  if (high.role === 'invalid' || low.role === 'invalid') return 'invalid';
  if (high.role === 'bishop' || low.role === 'bishop') return 'includesBishop';
  if (high.role === low.role) return high.role === 'protected' ? 'bothProtected' : 'bothOrdinary';
  return high.role === 'ordinary' ? 'correctReversal' : 'oppositeReversal';
}

const favorablePolicies = {
  evidenceSensitive: row => row.reliability === 0.9 ? row.ordinaryPiece : row.protectedPiece,
  alwaysKnight: () => 'N',
  alwaysRook: () => 'R',
  alwaysProtected: row => row.protectedPiece,
  alwaysOrdinary: row => row.ordinaryPiece,
  alwaysBishop: () => 'B',
};

export function score(design, choices) {
  assert.ok(Array.isArray(choices), 'Expected an array of {itemId, choice} objects');
  const byId = new Map(choices.map(row => [row.itemId, row.choice]));
  assert.equal(byId.size, choices.length, 'Duplicate response item ID');
  const expectedIds = design.items.map(item => item.itemId);
  assert.equal(new Set(expectedIds).size, expectedIds.length, 'Duplicate stimulus ID');
  assert.deepEqual([...byId.keys()].sort(), [...expectedIds].sort(), 'Choices must cover the complete frozen manifest');
  const rows = design.items.map(item => scoreItem(item, byId.get(item.itemId)));
  const layouts = Map.groupBy(rows, row => row.layoutId);
  const favorablePairs = [], unfavorablePairs = [], favorableByLayout = [];
  for (const [layoutId, layout] of layouts) {
    const positive = layout.filter(row => row.signal === 'safe');
    assert.equal(layout.length, 8);
    for (const protectedPiece of shieldTypes) {
      const favorable = reliabilityPair(layout, protectedPiece, 'safe');
      favorablePairs.push({layoutId, protectedPiece, pattern: favorablePattern(favorable)});
      const unfavorable = reliabilityPair(layout, protectedPiece, 'unsafe');
      unfavorablePairs.push({
        layoutId, protectedPiece,
        bothValid: unfavorable.every(row => row.piece !== null),
        bothCorrect: unfavorable.every(row => row.correct),
      });
    }
    // On the four positive-cue trials, each candidate policy predicts a distinct four-choice vector.
    const matches = Object.entries(favorablePolicies)
      .filter(([, predict]) => positive.every(row => row.piece === predict(row)));
    assert.ok(matches.length <= 1);
    const pattern = positive.some(row => row.piece === null) ? 'invalid' : (matches[0]?.[0] ?? 'mixed');
    favorableByLayout.push({layoutId, pattern});
  }

  const byCell = [], roleSwapChecks = [];
  for (const signal of signals) {
    for (const reliability of reliabilities) {
      const atReliability = rows.filter(row => row.signal === signal && row.reliability === reliability);
      for (const protectedPiece of shieldTypes) {
        byCell.push({signal, reliability, protectedPiece,
          ...summarize(atReliability.filter(row => row.protectedPiece === protectedPiece))});
      }
      const matched = [...Map.groupBy(atReliability, row => row.layoutId).values()];
      roleSwapChecks.push({
        signal, reliability, assigned: matched.length,
        bothValid: count(matched, pair => pair.every(row => row.piece !== null)),
        bothCorrectAcrossSwap: count(matched, pair => pair.every(row => row.correct)),
        knightAcrossSwap: count(matched, pair => pair.every(row => row.piece === 'N')),
        rookAcrossSwap: count(matched, pair => pair.every(row => row.piece === 'R')),
      });
    }
  }
  const pairCounts = rows => ({
    assigned: rows.length, bothValid: count(rows, row => row.pattern !== 'invalid'),
    correctReversals: count(rows, row => row.pattern === 'correctReversal'),
    patterns: Object.fromEntries(['correctReversal', 'oppositeReversal', 'bothProtected',
      'bothOrdinary', 'includesBishop', 'invalid'].map(pattern => [pattern, count(rows, row => row.pattern === pattern)])),
  });
  return {
    primaryFavorableCue: {
      ...pairCounts(favorablePairs),
      byProtectedPiece: Object.fromEntries(shieldTypes.map(type =>
        [type, pairCounts(favorablePairs.filter(pair => pair.protectedPiece === type))])),
      layoutsCorrectUnderBothRoleAssignments: count(favorableByLayout, row => row.pattern === 'evidenceSensitive'),
      layoutsAssigned: layouts.size,
    },
    unfavorableCueControls: {
      assigned: unfavorablePairs.length, bothValid: count(unfavorablePairs, row => row.bothValid),
      bothCorrect: count(unfavorablePairs, row => row.bothCorrect),
    },
    overall: summarize(rows), byCell, roleSwapChecks,
    favorableChoicePatternsAcrossBothRoles: favorableByLayout,
    favorableReversalsByLayoutAndRole: favorablePairs,
  };
}

if (process.argv[1] && pathToFileURL(resolve(process.argv[1])).href === import.meta.url) {
  const choicesFile = process.argv[2];
  assert.ok(choicesFile, 'Usage: node score.mjs choices.json');
  const {generateDesign} = await import('./design.mjs');
  const choices = JSON.parse(readFileSync(choicesFile, 'utf8'));
  console.log(JSON.stringify(score(generateDesign(), choices), null, 2));
}


==> anc/followup/README.md <==
# Matched-image passing follow-up

The author and Gemini 3.1 Flash-Lite chose among three legal receivers on 16 fresh boards. They saw the same PNG, coordinate roster, task, rules and options on each board. The author could remember prior questions in a continuous quiz. Gemini received each question in a fresh context with a 4,096-token limit. The single author had already seen the earlier study results. [Original design and collection instructions](protocol.md)

## Reproduce the results

Run this command from the root of the extracted paper source using Node.js 24.2 or later. It runs offline using the Node.js standard library.

```sh
node anc/followup/reproduce.mjs
```

The command regenerates the bank from seed 274196013, excludes geometric repeats against the original pass bank, and compares every generated byte with the frozen bank. It uses the sibling [rules-22 engine](../native/engine.mjs) to value all 48 offered passes and replay 328 legal tackle landings at both test rolls. It rebuilds the 16 serialized model requests from the exact prompts and PNGs and verifies their SHA-256 digests. It then scores both sets of choices, lists the outcome of each pair and counts knight choices. The input data are the [board keys and pair definitions](bank.json) and [decoded choices in quiz order](comparison.json).

| Measure | Author | Gemini 3.1 Flash-Lite |
| --- | ---: | ---: |
| Valid decisions | 16/16 | 16/16 |
| Optimal receiver | 15/16 | 7/16 |
| Both boards in a pair correct | 7/8 | 2/8 |
| Receiver changed on switch pairs | 4/4 | 2/4 |
| Receiver changed on stay pairs | 1/4 | 1/4 |
| Mean retention loss | 3.125 percentage points | 28.125 percentage points |

Both solved two pairs, the author alone solved five, Gemini alone solved zero, and neither solved one. In a post hoc count, the author chose the knight on five boards and Gemini on 13. The knight was optimal on four boards.

The scorer also reports a post hoc Gemini comparison across the two pass banks. On boards with an exposed knight (retention 0.5), one safe ordinary receiver (1), and one exposed ordinary receiver (0), Gemini selected the safe receiver on 18/19 original boards and 3/12 follow-up boards. It chose the knight on the remaining 1/19 and 9/12. Board selection and presentation changed across the two studies.

## Post hoc value of observing the edited defender

Run `node anc/followup/value-of-information.mjs` from the extracted source root. Suppose the pair is known, its two boards are equally likely, and the decision-maker knows the engine value of every offered action on both boards. Revealing the member lets the decision-maker choose the best action separately on each board. With the member hidden, it chooses the action with the highest average value across the pair. The script reports the difference in percentage points for switch pairs, stay pairs and each complete bank. It also verifies that removing the edited defender makes the two observations identical within each pair and that these masked observations are distinct across pairs in each bank. The resulting calculation measures the value of resolving this particular uncertainty under the specified prior.

## Participant materials

Open [the original quiz](participant/quiz.html) with the adjacent `images/` directory intact. The quiz shows one board at a time and locks each confirmed choice. The [manifest](participant/items.json) lists the original order, exact prompt text, menu, image name and text/image hashes. The frozen [request builder](model.mjs) combines the prompt and PNG into one model request. It specifies temperature zero, high thinking and a JSON integer choice. The [renderer](build-quiz.py) and [HTML template](quiz-template.html) are included. Exact raster regeneration can depend on the local font and Pillow version. The archived PNGs are the images used at collection.

## Provenance

The [local freeze](freeze.json) was recorded at 19:22:14 UTC on November 27, 2026. It includes digests of the materials, scoring code and requests. A local collection receipt recorded 16 completions at 19:32:03 UTC that day and the SHA-256 of this freeze. The [comparison record](comparison.json) includes the SHA-256 of that receipt, the author’s submitted code, the model alias returned on all 16 calls and the one-based decoded decisions. During release preparation, all 16 original response-envelope digests were checked against the receipt and all 16 model choices were re-parsed from those envelopes. The public scorer starts from the decoded choices.

The bank, freeze, model request builder, comparison record, quiz, manifest, PNGs, renderer and template retain their original bytes. The public package adapts three sources from the historical freeze.

- [bank.mjs](bank.mjs) has three shorter relative paths to the same engine and original-bank files. The verifier restores the original path strings in memory and checks the pre-response source digest.
- [score.mjs](score.mjs) contains the original scorer’s `score` function. [reproduce.mjs](reproduce.mjs) reads decoded choices, verifies the participant materials and checks the resulting scores against the recorded comparison.
- [protocol.md](protocol.md) retains the original design, collection instructions and endpoints. Its final section now gives the public offline scoring command.


==> anc/followup/bank.json <==
{
  "version": 1,
  "seed": 274196013,
  "engineSha256": "8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6",
  "proposals": 80,
  "slotCounts": [
    6,
    6,
    4
  ],
  "pairs": [
    {
      "pairId": "m01",
      "condition": "switch",
      "stratum": "blocker",
      "attack": "white",
      "items": [
        "35b09a8be3315c62",
        "0d757418b4036bf3"
      ],
      "edit": {
        "pieceId": "black-P2",
        "from": "f11",
        "to": "f10"
      }
    },
    {
      "pairId": "m02",
      "condition": "switch",
      "stratum": "blocker",
      "attack": "black",
      "items": [
        "465de17ca7f5327c",
        "6b6e593b15f55e97"
      ],
      "edit": {
        "pieceId": "white-P2",
        "from": "g11",
        "to": "g10"
      }
    },
    {
      "pairId": "m03",
      "condition": "stay",
      "stratum": "blocker",
      "attack": "white",
      "items": [
        "7e2513fecc10ea19",
        "6cfdf8840ebcb2a0"
      ],
      "edit": {
        "pieceId": "black-P2",
        "from": "l7",
        "to": "m7"
      }
    },
    {
      "pairId": "m04",
      "condition": "stay",
      "stratum": "blocker",
      "attack": "black",
      "items": [
        "da62c2d483eb2882",
        "c33908a93f966086"
      ],
      "edit": {
        "pieceId": "white-P2",
        "from": "k16",
        "to": "l16"
      }
    },
    {
      "pairId": "m05",
      "condition": "switch",
      "stratum": "control",
      "attack": "white",
      "items": [
        "d9aa2b4ae90f138a",
        "8ee4fb14bce42198"
      ],
      "edit": {
        "pieceId": "black-P2",
        "from": "f4",
        "to": "g4"
      }
    },
    {
      "pairId": "m06",
      "condition": "switch",
      "stratum": "control",
      "attack": "black",
      "items": [
        "4fd64d0610c8ae1d",
        "a8f01e08e17993da"
      ],
      "edit": {
        "pieceId": "white-P2",
        "from": "i9",
        "to": "i8"
      }
    },
    {
      "pairId": "m07",
      "condition": "stay",
      "stratum": "control",
      "attack": "white",
      "items": [
        "673e3f66653c5d1d",
        "5d43ff1367c32bcc"
      ],
      "edit": {
        "pieceId": "black-P2",
        "from": "c6",
        "to": "c5"
      }
    },
    {
      "pairId": "m08",
      "condition": "stay",
      "stratum": "control",
      "attack": "black",
      "items": [
        "dc4f3134d9265d9f",
        "4893692fe5293c15"
      ],
      "edit": {
        "pieceId": "white-P2",
        "from": "k16",
        "to": "j16"
      }
    }
  ],
  "positions": [
    {
      "itemId": "35b09a8be3315c62",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "i8"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "f11"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "g15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "d11"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "j1"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "g11"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "l11"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "j11"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "j6"
        }
      ],
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ],
      "answer": 3,
      "oracle": [
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 1
    },
    {
      "itemId": "0d757418b4036bf3",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "i8"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "f10"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "g15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "d11"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "j1"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "g11"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "l11"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "j11"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "j6"
        }
      ],
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ],
      "answer": 1,
      "oracle": [
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-Q",
              "takeaway": 1,
              "landings": 7
            },
            {
              "pieceId": "black-P2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 1
    },
    {
      "itemId": "465de17ca7f5327c",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "f7"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "l10"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i7"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "e11"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "k11"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "g11"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "k2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i11"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "f9"
        }
      ],
      "options": [
        "black-B1",
        "black-R1",
        "black-N1"
      ],
      "answer": 2,
      "oracle": [
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        }
      ],
      "geometryChoice": 3
    },
    {
      "itemId": "6b6e593b15f55e97",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "f7"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "l10"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i7"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "e11"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "k11"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "g10"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "k2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i11"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "f9"
        }
      ],
      "options": [
        "black-B1",
        "black-R1",
        "black-N1"
      ],
      "answer": 3,
      "oracle": [
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-Q",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        }
      ],
      "geometryChoice": 3
    },
    {
      "itemId": "7e2513fecc10ea19",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "b8"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "g17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "l7"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "i16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "n7"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "c10"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "c7"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "f12"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "f10"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "i7"
        }
      ],
      "options": [
        "white-B1",
        "white-R1",
        "white-N1"
      ],
      "answer": 2,
      "oracle": [
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 7
            },
            {
              "pieceId": "black-B2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        }
      ],
      "geometryChoice": 3
    },
    {
      "itemId": "6cfdf8840ebcb2a0",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "b8"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "g17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "m7"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "i16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "n7"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "c10"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "c7"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "f12"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "f10"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "i7"
        }
      ],
      "options": [
        "white-B1",
        "white-R1",
        "white-N1"
      ],
      "answer": 2,
      "oracle": [
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 7
            },
            {
              "pieceId": "black-B2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        }
      ],
      "geometryChoice": 3
    },
    {
      "itemId": "da62c2d483eb2882",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "h16"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "h8"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "h11"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "e8"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "g9"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "k16"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "e3"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "m16"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "e6"
        }
      ],
      "options": [
        "black-B1",
        "black-N1",
        "black-R1"
      ],
      "answer": 1,
      "oracle": [
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 2
    },
    {
      "itemId": "c33908a93f966086",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "h16"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "h8"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "h11"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "e8"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "g9"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "l16"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "e3"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "m16"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "e6"
        }
      ],
      "options": [
        "black-B1",
        "black-N1",
        "black-R1"
      ],
      "answer": 1,
      "oracle": [
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 2
    },
    {
      "itemId": "d9aa2b4ae90f138a",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "l7"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "f4"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "c15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "j1"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "g11"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "e5"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "h11"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "e8"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "g6"
        }
      ],
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ],
      "answer": 2,
      "oracle": [
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 0.5,
              "landings": 8
            },
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 7
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-P2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 2
    },
    {
      "itemId": "8ee4fb14bce42198",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "l7"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "g4"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "c15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "j1"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "g11"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "e5"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "h11"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "e8"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "g6"
        }
      ],
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ],
      "answer": 3,
      "oracle": [
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 0.5,
              "landings": 8
            },
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 7
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 1
        }
      ],
      "geometryChoice": 3
    },
    {
      "itemId": "4fd64d0610c8ae1d",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "f11"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "i3"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "f6"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "h8"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "l6"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "i9"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "i2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "m9"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "j11"
        }
      ],
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ],
      "answer": 1,
      "oracle": [
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 7
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-P2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 1
    },
    {
      "itemId": "a8f01e08e17993da",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "f11"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "i3"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "f6"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "h8"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "l6"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "i8"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "i2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "m9"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "j11"
        }
      ],
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ],
      "answer": 3,
      "oracle": [
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 7
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 1
        }
      ],
      "geometryChoice": 3
    },
    {
      "itemId": "673e3f66653c5d1d",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "h11"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "c6"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "i15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "m1"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "n11"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "l11"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "d7"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "h7"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "j5"
        }
      ],
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ],
      "answer": 1,
      "oracle": [
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 1
        },
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 7
            },
            {
              "pieceId": "black-P2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 1
    },
    {
      "itemId": "5d43ff1367c32bcc",
      "attack": "white",
      "carrier": "white-Q",
      "pieces": [
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "h11"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "c5"
        },
        {
          "id": "black-P3",
          "team": "black",
          "type": "P",
          "square": "i15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "m1"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "n11"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "l11"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "d7"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "h7"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "j5"
        }
      ],
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ],
      "answer": 1,
      "oracle": [
        {
          "receiverId": "white-R1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 1
        },
        {
          "receiverId": "white-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "black-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "white-B1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "black-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 1
    },
    {
      "itemId": "dc4f3134d9265d9f",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "g12"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "l15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "g10"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "j7"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "j17"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "k16"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "l2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "k9"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "i7"
        }
      ],
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ],
      "answer": 2,
      "oracle": [
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-P2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 1
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 2
    },
    {
      "itemId": "4893692fe5293c15",
      "attack": "black",
      "carrier": "black-Q",
      "pieces": [
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "g12"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h17"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "l15"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "g10"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "j7"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "j17"
        },
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "j16"
        },
        {
          "id": "white-P3",
          "team": "white",
          "type": "P",
          "square": "l2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "k9"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "i7"
        }
      ],
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ],
      "answer": 2,
      "oracle": [
        {
          "receiverId": "black-N1",
          "passAccuracy": 1,
          "retention": 0.5,
          "tacklers": [
            {
              "pieceId": "white-B2",
              "takeaway": 0.5,
              "landings": 8
            }
          ],
          "geometryRetention": 0.5
        },
        {
          "receiverId": "black-B1",
          "passAccuracy": 1,
          "retention": 1,
          "tacklers": [],
          "geometryRetention": 1
        },
        {
          "receiverId": "black-R1",
          "passAccuracy": 1,
          "retention": 0,
          "tacklers": [
            {
              "pieceId": "white-R2",
              "takeaway": 1,
              "landings": 8
            }
          ],
          "geometryRetention": 0
        }
      ],
      "geometryChoice": 2
    }
  ]
}


==> anc/followup/bank.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync, writeFileSync} from 'node:fs';
import * as game from '../native/engine.mjs';

const seed = 274196013;
const hash = bytes => createHash('sha256').update(bytes).digest('hex');
const engineSha256 = hash(readFileSync(new URL('../native/engine.mjs', import.meta.url)));
assert.equal(engineSha256, '8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6');
let random = seed;
function integer(low, high) {
  random = (Math.imul(1664525, random) + 1013904223) >>> 0;
  return low + Math.floor(random / 4294967296 * (high - low + 1));
}
const pick = items => items[integer(0, items.length - 1)];
function shuffled(items) {
  const copy = [...items];
  for (let i = copy.length - 1; i > 0; i--) {
    const j = integer(0, i);
    [copy[i], copy[j]] = [copy[j], copy[i]];
  }
  return copy;
}
const straight = [[0,1],[0,-1],[1,0],[-1,0]];
const diagonal = [[1,1],[1,-1],[-1,1],[-1,-1]];
const rays = [...straight, ...diagonal];
const step = (p, v, n=1) => [p[0] + v[0]*n, p[1] + v[1]*n];
const opponent = team => team === 'white' ? 'black' : 'white';
const square = p => game.FILE_LABELS[p.x] + (17 - p.y);
const distance = (a,b) => Math.max(Math.abs(a.x-b.x), Math.abs(a.y-b.y));
const ids = ['B1', 'R1', 'N1'];

// All proposals use the same reduced roster. The editing pawn is always P2.
// Each target is on a separate ray from its passing queen.
function proposal(stratum, kind, attack, protectedId) {
  const origin = [integer(3,10), integer(5,11)];
  const directions = shuffled(rays);
  const receivers = Object.fromEntries(ids.map((id,i) => [id, step(origin,directions[i],integer(2,5))]));
  const target = receivers[protectedId];
  const alternateId = protectedId === 'B1' ? 'R1' : 'B1';
  const vector = pick(stratum === 'blocker' && kind === 'stay' ? straight : rays);
  const length = integer(3,5);
  let slider = step(target, vector, length);
  let start, finish;
  if (stratum === 'blocker') {
    const offset = integer(1,length-2);
    start = step(target,vector,offset);
    if (kind === 'stay') {
      finish = step(start,vector);
    } else {
      const offLine = straight.filter(([x,y]) => x * vector[1] !== y * vector[0]);
      finish = step(start,pick(offLine));
    }
  } else {
    // A control's queen does not nominally attack the protected recipient.
    slider = step(slider,pick(straight));
    // On switches the editing pawn drops its direct attack. On stays the
    // knight loses a redundant tackler while the best ordinary receiver stays safe.
    start = step(kind === 'switch' ? target : receivers.N1, pick(diagonal));
    finish = step(start,pick(straight));
  }
  const attackLayout = [['Q',origin],['K',[integer(5,8),16]],...Object.entries(receivers)];
  const defenceLayout = [
    ['K',[integer(5,8),0]], ['P3',[integer(0,13),integer(1,2)]], ['Q',slider],
    ['R2',step(receivers[alternateId],pick(straight),integer(1,5))],
    ['B2',step(receivers.N1,pick(diagonal),integer(1,5))]
  ];
  const states = [start,finish].map(pawn => {
    const state = game.createGame({mode:'local',seed:1,kickoff:attack,foulsEnabled:false});
    const roster = new Map(state.pieces.map(p => [p.id,p]));
    const layout = [[attack,attackLayout],[opponent(attack),[...defenceLayout,['P2',pawn]]]];
    state.pieces = layout.flatMap(([team, pieces]) => pieces.map(([id, [x,y]]) => {
      const player = roster.get(team + '-' + id);
      return {...player,x:attack==='white'?x:13-x,y:attack==='white'?y:16-y};
    }));
    const queen = state.pieces.find(p => p.team===attack && p.type==='Q');
    Object.assign(state,{attack,phase:'kick',restart:null,log:[],ball:{x:queen.x,y:queen.y,carrierId:queen.id}});
    state.ballProgress.anchorY = queen.y;
    return state;
  });
  if (states.some(s => !s.pieces.every(p => game.canOccupySquare(p,p.x,p.y)) ||
      new Set(s.pieces.map(square)).size !== s.pieces.length)) return;
  return states;
}

// This diagnostic policy knows the shape and five-square range, but ignores
// intervening bodies and the availability of a tackle landing. It receives no labels.
function nominalThreat(d,p) {
  const x = Math.abs(d.x-p.x), y = Math.abs(d.y-p.y);
  if (d.type==='P') return x===1 && y===1;
  if (d.type==='N') return x*y===2;
  if (d.type==='K') return Math.max(x,y)===1;
  if (Math.max(x,y)>5) return false;
  const axial = x===0 || y===0, diagonal = x===y;
  return d.type==='R' ? axial : d.type==='B' ? diagonal : axial || diagonal;
}

function beforeScreen(d,p,other) {
  const steps = distance(d,p);
  if (steps<2) return false;
  for (let j=1;j<steps;j++) {
    if (other.x===d.x+j*Math.sign(p.x-d.x) && other.y===d.y+j*Math.sign(p.y-d.y)) return true;
  }
  return false;
}

function oracle(state, order) {
  const allKicks = game.legalKicks(state);
  const defenders = state.pieces.filter(p => p.team!==state.attack);
  const rows = [];
  for (const id of order) {
    const p = state.pieces.find(p => p.id===state.attack+'-'+id);
    const pass = allKicks.find(k => k.x===p.x && k.y===p.y && k.receiverId===p.id && !k.goal && !k.offside && !k.lofted && k.accuracy===1);
    if (!pass) return;
    const received = game.applyKick(state,p.x,p.y,{roll:0.999});
    if (received.phase!=='attackMove' || received.ball.carrierId!==p.id || received.restart) return;
    const reply = game.skipMove(received);
    assert.equal(reply.phase,'defendMove');
    assert.equal(game.skipMove(reply).ball.carrierId,p.id);
    const tacklers = [];
    for (const defender of defenders) {
      const moves = game.legalMoves(reply,defender.id).filter(m => m.type==='tackle' && m.targetId===p.id);
      if (!moves.length) continue;
      const probability = moves[0].tackleProbability;
      for (const m of moves) {
        assert.equal(m.tackleProbability,probability);
        for (const roll of [0.25,0.75]) {
          const end = game.applyMove(reply,defender.id,m.x,m.y,{roll});
          assert.equal(end.ball.carrierId,roll<probability?defender.id:p.id);
        }
      }
      tacklers.push({pieceId:defender.id,takeaway:probability,landings:moves.length});
    }
    const nominal = defenders.filter(d => nominalThreat(d,p));
    const nominalRetention = nominal.length ? (p.type==='N'?0.5:0) : 1;
    const retention = 1-Math.max(0,...tacklers.map(t => t.takeaway));
    rows.push({receiverId:p.id,passAccuracy:1,retention,tacklers,geometryRetention:nominalRetention});
  }
  return rows;
}

function accept(states, strata, kind, protectedId) {
  const atk = states[0].attack, side = opponent(atk);
  const protectedFull = atk+'-'+protectedId, moverId = side+'-P2', sliderId = side+'-Q';
  for (const [i,s] of states.entries()) {
    const dst = s.pieces.find(p => p.id===protectedFull);
    const queen = s.pieces.find(p => p.id===sliderId), pawn=s.pieces.find(p => p.id===moverId);
    if (strata==='blocker') {
      if (!nominalThreat(queen,dst) || beforeScreen(queen,dst,pawn)!==(i===0 || kind==='stay')) return;
      if (s.pieces.some(p => p.id!==moverId && beforeScreen(queen,dst,p))) return;
    } else if (nominalThreat(queen,dst)) return;
  }
  const results = states.map(s => oracle(s,ids));
  if (results.some(r=>!r)) return;
  for (const [i,rows] of results.entries()) {
    for (const r of rows) {
      let want = r.receiverId.endsWith('-N1') ? 0.5 : 0;
      if (r.receiverId===protectedFull) {
        const protectedNow = kind==='stay' || (strata==='blocker' ? i===0 : i===1);
        want = protectedNow ? 1 : 0;
        const ids = r.tacklers.map(t=>t.pieceId);
        if (strata==='blocker' && !protectedNow && !ids.includes(sliderId)) return;
        if (strata==='control' && !protectedNow && !ids.includes(moverId)) return;
      }
      if (r.retention!==want) return;
      if (strata==='control' && r.geometryRetention!==r.retention) return;
      if (strata==='blocker' && r.geometryRetention!==(r.receiverId.endsWith('-N1')?0.5:0)) return;
    }
  }
  if (strata==='control' && kind==='stay') {
    const knightTacklers = results.map(rows=>rows[2].tacklers.map(t=>t.pieceId));
    if (!knightTacklers[0].includes(moverId) || knightTacklers[1].includes(moverId)) return;
  }
  return results;
}

// Normalize team relative to attack, positions under both axis reflections,
// and arbitrary names for same-type pieces. Compare even if menus are reordered.
function fingerprint(board) {
  const signatures = [];
  for (const flipFile of [false,true]) for (const flipRank of [false,true]) {
    signatures.push(board.pieces.map(p => {
      const x=game.FILE_LABELS.indexOf(p.square[0]), y=Number(p.square.slice(1));
      return [p.team===board.attack?'A':'D',p.type,flipFile?13-x:x,flipRank?18-y:y].join(':');
    }).sort().join('|'));
  }
  return signatures.sort()[0];
}

const publicPieces = s => s.pieces.map(p => ({id:p.id,team:p.team,type:p.type,square:square(p)})).sort((a,b)=>a.id.localeCompare(b.id,'en'));
const originalBank = JSON.parse(readFileSync(new URL('../pass/data.json',import.meta.url)));
// Discard all original response/key fields before checking for geometric overlap.
const used = new Set(originalBank.positions.map(({attack,pieces}) => fingerprint({attack,pieces})));
const positions = [], pairs = [], slotCounts=[0,0,0];
const permutations = [[0,1,2],[0,2,1],[1,0,2],[1,2,0],[2,0,1],[2,1,0]];
let proposals=0;
for (const stratum of ['blocker','control']) for (const condition of ['switch','stay']) for (const attack of ['white','black']) {
  const protectedId = (condition==='switch') === (attack==='white') ? 'B1' : 'R1';
  while (true) {
    assert.ok(++proposals<250000,'Exhausted generated proposals');
    const states=proposal(stratum,condition,attack,protectedId);
    if (!states) continue;
    const pieces=states.map(publicPieces);
    const fingerprints=pieces.map(p=>fingerprint({pieces:p,attack}));
    if (fingerprints[0]===fingerprints[1] || fingerprints.some(f=>used.has(f))) continue;
    const results=accept(states,stratum,condition,protectedId);
    if (!results) continue;
    const best=results.map(rows=>rows.findIndex(r=>r.retention===Math.max(...rows.map(o=>o.retention))));
    const orders=shuffled(permutations).map(order=>{
      const next=slotCounts.slice();
      for (const v of best) next[order.indexOf(v)]++;
      return {order,next,imbalance:next.reduce((sum,n)=>sum+n*n,0)};
    });
    orders.sort((a,b)=>a.imbalance-b.imbalance);
    const {order,next}=orders[0];
    slotCounts.splice(0,3,...next);
    const pairId='m'+(pairs.length+1).toString().padStart(2,'0');
    const edited=opponent(attack)+'-P2';
    const records=states.map((state,i)=>{
      const oracle=order.map(j=>results[i][j]);
      const o=oracle.map(row=>row.retention), g=oracle.map(row=>row.geometryRetention);
      assert.equal(o.filter(v=>v===Math.max(...o)).length,1);
      assert.equal(g.filter(v=>v===Math.max(...g)).length,1);
      const board={attack,carrier:state.ball.carrierId,pieces:pieces[i],options:oracle.map(r=>r.receiverId)};
      return {itemId:hash(JSON.stringify(board)).slice(0,16),...board,answer:1+o.indexOf(Math.max(...o)),oracle,geometryChoice:1+g.indexOf(Math.max(...g))};
    });
    const delta=records[0].pieces.filter((p,k)=>p.square!==records[1].pieces[k].square);
    assert.equal(delta.length,1); assert.equal(delta[0].id,edited);
    const changes=states.map(s=>s.pieces.find(p=>p.id===edited));
    assert.equal(Math.abs(changes[0].x-changes[1].x)+Math.abs(changes[0].y-changes[1].y),1);
    assert.equal(records[0].answer!==records[1].answer,condition==='switch');
    assert.deepEqual(records[0].options,records[1].options);
    pairs.push({pairId,condition,stratum,attack,items:records.map(r=>r.itemId),edit:{pieceId:edited,from:square(changes[0]),to:square(changes[1])}});
    positions.push(...records);for(const k of fingerprints) used.add(k);
    break;
  }
}
assert.equal(new Set(positions.map(p=>p.itemId)).size,16);
assert.ok(Math.max(...slotCounts)-Math.min(...slotCounts)<=2);
const bank={version:1,seed,engineSha256,proposals,slotCounts,pairs,positions};
const serialized=JSON.stringify(bank,null,2)+'\n';
const target=new URL('bank.json',import.meta.url);
if (process.argv.includes('--write')) writeFileSync(target,serialized);
else assert.equal(readFileSync(target,'utf8'),serialized,'Frozen bank has changed');
console.log(JSON.stringify({pairs:pairs.length,boards:positions.length,proposals,slotCounts,bankSha256:hash(serialized)}));


==> anc/followup/build-quiz.py <==
"""Render the public quiz and matched model requests from the frozen pass bank.

Run with Python 3.9+ and Pillow. Only public position fields enter presentation.
"""
import hashlib
import json
import os
from pathlib import Path

from PIL import Image, ImageDraw, ImageFont


HERE = Path(__file__).resolve().parent
OUT = HERE / "participant"
QUIZ = "PFC-PASS-X1"
SEED = "PFC-PASS-X1-order-v1"
NAMES = {"K": "king", "Q": "queen", "R": "rook", "B": "bishop", "N": "knight", "P": "pawn"}
TASK = "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?"
HORIZON = (
    "All three passes are legal, onside, unobstructed and reach their receivers with certainty. "
    "Every piece stays on its square after the pass. The attack holds. The defense can hold or make "
    "one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off."
)
RULES = [
    "Rooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.",
    "Knights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.",
    "A tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.",
    "Outfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.",
    "A legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
]
LEGEND = "Light pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn."


def digest(value):
    return hashlib.sha256(value).hexdigest()


def order_key(namespace, value):
    return digest(f"{SEED}/{namespace}/{value}".encode())


def schedule(pairs):
    assert len(pairs) == 8
    first = sorted(pairs, key=lambda p: order_key("first", p["pairId"]))
    for attempt in range(10_000):
        second = sorted(pairs, key=lambda p: order_key(f"second/{attempt}", p["pairId"]))
        if all(second.index(pair) + 8 - i >= 6 for i, pair in enumerate(first)):
            break
    else:
        raise ValueError("No schedule with five intervening positions")
    def member(pair, index):
        return sorted(pair["items"], key=lambda item: order_key("orientation", item))[index]
    ids = [member(p, 0) for p in first] + [member(p, 1) for p in second]
    assert len(ids) == len(set(ids)) == 16
    return ids


def font(size, bold=False):
    win = Path(os.environ.get("WINDIR", "C:/Windows")) / "Fonts"
    for name in [win / ("segoeuib.ttf" if bold else "segoeui.ttf"),
                 "DejaVuSans-Bold.ttf" if bold else "DejaVuSans.ttf"]:
        try:
            return ImageFont.truetype(str(name), size)
        except OSError:
            continue
    raise RuntimeError("Install Segoe UI or DejaVu Sans to regenerate pitch labels.")


CELL, MARGIN = 52, 37
W, H = 14 * CELL + 2 * MARGIN, 17 * CELL + 2 * MARGIN
INK, PAPER = "#1f3731", "#fcfcf8"


def point(square):
    file, rank = ord(square[0]) - ord("a"), int(square[1:])
    assert 0 <= file < 14 and 1 <= rank <= 17
    return (MARGIN + (file + 0.5) * CELL, MARGIN + (17.5 - rank) * CELL)


def render(board, file):
    im = Image.new("RGB", (W, H), PAPER)
    pen = ImageDraw.Draw(im)
    axis, glyph, badge = font(22), font(29, True), font(14, True)
    for col in range(14):
        x = MARGIN + col * CELL
        letter = chr(ord("a") + col)
        for row in range(17):
            y, rank = MARGIN + row * CELL, 17 - row
            fill = "#e6eddf" if rank % 2 else "#dce7d8"
            if 4 <= col <= 9 and (rank <= 3 or rank >= 15):
                fill = "#d1dfd2"
            if 5 <= col <= 8 and rank in [1, 17]:
                fill = "#b9cfc3"
            pen.rectangle((x, y, x + CELL, y + CELL), fill, outline="#a2b5a5", width=1)
        for y in (MARGIN / 2, H - MARGIN / 2):
            pen.text((x + CELL / 2, y), letter, anchor="mm", font=axis, fill=INK)
    for rank in range(1, 18):
        _, y = point("a" + str(rank))
        for x in (MARGIN / 2, W - MARGIN / 2):
            pen.text((x, y), str(rank), anchor="mm", font=axis, fill=INK)
    pen.rectangle((MARGIN, MARGIN, W - MARGIN, H - MARGIN), outline="#647e70", width=2)
    for piece in board["pieces"]:
        x, y = point(piece["square"])
        light, pid = piece["team"] == "white", piece["id"]
        fill, letter = (PAPER, INK) if light else (INK, "white")
        shape = (x - 19, y - 19, x + 19, y + 19)
        if pid == board["carrier"]:
            pen.rounded_rectangle(shape, radius=6, fill=fill, outline="#15758b", width=4)
        else:
            pen.ellipse(shape, fill=fill, outline=INK, width=2)
        pen.text((x, y - 1), piece["type"], anchor="mm", font=glyph, fill=letter)
        if pid in board["options"]:
            cx, cy = x + 16, y - 16
            pen.rounded_rectangle((cx - 9, cy - 9, cx + 9, cy + 9), radius=4, fill="#804405")
            pen.text((cx, cy - 1), str(board["options"].index(pid) + 1), anchor="mm", font=badge, fill="white")
    im.save(file, optimize=True)


def label(piece):
    return f"{NAMES[piece['type']]} on {piece['square']}"


def task(board):
    pieces = {p["id"]: p for p in board["pieces"]}
    carrier = pieces[board["carrier"]]
    assert carrier["team"] == board["attack"] and carrier["type"] == "Q"
    state = f"{board['attack'].title()}'s {label(carrier)} has the ball."
    rosters = []
    for team in ["white", "black"]:
        squad = sorted((p for p in pieces.values() if p["team"] == team), key=lambda p: (p["type"], p["square"]))
        rosters.append(team.title() + " pieces: " + ", ".join(label(p) for p in squad) + ".")
    options = "\n".join(f"{i}. {label(pieces[pid])}" for i, pid in enumerate(board["options"], 1))
    return "\n\n".join([TASK, HORIZON, state, options, "Answer with one option number (1, 2 or 3).",
                         LEGEND, "\n".join(rosters), "\n".join(RULES)])


def build():
    bank = json.loads((HERE / "bank.json").read_text(encoding="utf8"))
    index = {p["itemId"]: p for p in bank["positions"]}
    images = OUT / "images"
    images.mkdir(parents=True, exist_ok=True)
    items = []
    for serial, id_ in enumerate(schedule(bank["pairs"]), 1):
        board = index[id_]
        assert len(board["options"]) == len(set(board["options"])) == 3
        image = images / f"position-{serial:02d}.png"
        render(board, image)
        prompt = task(board)
        items.append({"itemId": id_, "image": image.relative_to(OUT).as_posix(),
                      "imageSha256": digest(image.read_bytes()), "prompt": prompt,
                      "promptSha256": digest(prompt.encode()), "options": board["options"]})
    data = {"quizId": QUIZ, "items": items}
    pretty = json.dumps(data, ensure_ascii=False, indent=2) + "\n"
    (OUT / "items.json").write_bytes(pretty.encode())
    template = (HERE / "quiz-template.html").read_text(encoding="utf8")
    assert template.count("{{QUIZ_JSON}}") == 1
    compact = json.dumps(data, ensure_ascii=False, separators=(",", ":")).replace("<", "\\u003c")
    (OUT / "quiz.html").write_bytes(template.replace("{{QUIZ_JSON}}", compact).encode())
    print(f"Built {len(items)} matched items for {QUIZ}.")


if __name__ == "__main__":
    build()


==> anc/followup/comparison.json <==
{
  "authorResponse": "PFC-PASS-X1|2223112231132231",
  "runReceiptSha256": "3d9c2f1587a0b4cb0204eb11cc58133f586453fcda02c91db1a6c03b7ddd1d43",
  "scores": {
    "quizId": "PFC-PASS-X1",
    "returnedModelVersions": [
      "gemini-3.1-flash-lite"
    ],
    "primary": {
      "both": 2,
      "humanOnly": 5,
      "geminiOnly": 0,
      "neither": 1,
      "humanMinusGeminiPairs": 5
    },
    "human": {
      "validBoards": 16,
      "correctBoards": 15,
      "solvedPairs": 7,
      "switch": {
        "total": 4,
        "bothValid": 4,
        "changedReceiver": 4,
        "solved": 4
      },
      "stay": {
        "total": 4,
        "bothValid": 4,
        "changedReceiver": 1,
        "solved": 3
      },
      "byStratum": {
        "blocker": {
          "pairs": 4,
          "solved": 3
        },
        "control": {
          "pairs": 4,
          "solved": 4
        }
      },
      "meanRetentionLossPercentagePointsOnValidChoices": 3.125
    },
    "gemini": {
      "validBoards": 16,
      "correctBoards": 7,
      "solvedPairs": 2,
      "switch": {
        "total": 4,
        "bothValid": 4,
        "changedReceiver": 2,
        "solved": 2
      },
      "stay": {
        "total": 4,
        "bothValid": 4,
        "changedReceiver": 1,
        "solved": 0
      },
      "byStratum": {
        "blocker": {
          "pairs": 4,
          "solved": 1
        },
        "control": {
          "pairs": 4,
          "solved": 1
        }
      },
      "meanRetentionLossPercentagePointsOnValidChoices": 28.125
    }
  },
  "descriptiveKnightChoiceCounts": {
    "author": 5,
    "gemini": 13,
    "optimal": 4
  },
  "decisions": [
    {
      "question": 1,
      "itemId": "465de17ca7f5327c",
      "pairId": "m02",
      "author": 2,
      "gemini": 3,
      "optimal": 2
    },
    {
      "question": 2,
      "itemId": "d9aa2b4ae90f138a",
      "pairId": "m05",
      "author": 2,
      "gemini": 2,
      "optimal": 2
    },
    {
      "question": 3,
      "itemId": "c33908a93f966086",
      "pairId": "m04",
      "author": 2,
      "gemini": 1,
      "optimal": 1
    },
    {
      "question": 4,
      "itemId": "a8f01e08e17993da",
      "pairId": "m06",
      "author": 3,
      "gemini": 1,
      "optimal": 3
    },
    {
      "question": 5,
      "itemId": "673e3f66653c5d1d",
      "pairId": "m07",
      "author": 1,
      "gemini": 2,
      "optimal": 1
    },
    {
      "question": 6,
      "itemId": "0d757418b4036bf3",
      "pairId": "m01",
      "author": 1,
      "gemini": 1,
      "optimal": 1
    },
    {
      "question": 7,
      "itemId": "7e2513fecc10ea19",
      "pairId": "m03",
      "author": 2,
      "gemini": 3,
      "optimal": 2
    },
    {
      "question": 8,
      "itemId": "dc4f3134d9265d9f",
      "pairId": "m08",
      "author": 2,
      "gemini": 1,
      "optimal": 2
    },
    {
      "question": 9,
      "itemId": "6b6e593b15f55e97",
      "pairId": "m02",
      "author": 3,
      "gemini": 3,
      "optimal": 3
    },
    {
      "question": 10,
      "itemId": "4fd64d0610c8ae1d",
      "pairId": "m06",
      "author": 1,
      "gemini": 1,
      "optimal": 1
    },
    {
      "question": 11,
      "itemId": "5d43ff1367c32bcc",
      "pairId": "m07",
      "author": 1,
      "gemini": 2,
      "optimal": 1
    },
    {
      "question": 12,
      "itemId": "8ee4fb14bce42198",
      "pairId": "m05",
      "author": 3,
      "gemini": 3,
      "optimal": 3
    },
    {
      "question": 13,
      "itemId": "6cfdf8840ebcb2a0",
      "pairId": "m03",
      "author": 2,
      "gemini": 3,
      "optimal": 2
    },
    {
      "question": 14,
      "itemId": "4893692fe5293c15",
      "pairId": "m08",
      "author": 2,
      "gemini": 1,
      "optimal": 2
    },
    {
      "question": 15,
      "itemId": "35b09a8be3315c62",
      "pairId": "m01",
      "author": 3,
      "gemini": 3,
      "optimal": 3
    },
    {
      "question": 16,
      "itemId": "da62c2d483eb2882",
      "pairId": "m04",
      "author": 1,
      "gemini": 2,
      "optimal": 1
    }
  ]
}


==> anc/followup/freeze.json <==
{
  "quizId": "PFC-PASS-X1",
  "frozenUTC": "2026-11-27T19:22:14.820Z",
  "model": "gemini-3.1-flash-lite",
  "nativeEngineSha256": "8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6",
  "files": {
    "bank.json": "32b25ed93fea1bf69c84fe071bcc4ced1766e43de4f9fadf95090fd0bcfa1def",
    "bank.mjs": "4ff78083196016cdd3ca04774de2298bf7d0228bff7980a7bef0ac964ced4361",
    "build-quiz.py": "bfe6d7ab040c36ed55a7a0328c9c319f89639dd5ca7553e44b5fa8113e8896a1",
    "grade.mjs": "159077c86b24e55258fe80e0a035698e6a91a99391a1b59cda5bd60ecf52bcc2",
    "model.mjs": "e5f6ff53662c9a6eee5eb94364923381ae614e8698a6ba2e1c82864c3bed9f2f",
    "participant/images/position-01.png": "6b90da0f873630a57578854ebeabd9faccfe7ef1c0f43f38985632b343c9cbc1",
    "participant/images/position-02.png": "e3c374403059b763cc7ccee9d2916465b18f34c9d3b3dce5905bb8607370e244",
    "participant/images/position-03.png": "0bc65aae30fc05542c3f89a2aef96f7530dd4963ee34dddc4b622447b80852cc",
    "participant/images/position-04.png": "009d64407451f723dae39d010ca738d35eb8e68cbd5b361932438d50c49cd6dc",
    "participant/images/position-05.png": "31e077e9bdccebee9ebc5ab54440d20a866cc62831b59c194364b46fff9f9136",
    "participant/images/position-06.png": "cb60409bb809d66a1620b9cc98dbf7eceb5983cbc6b5b8fac5cddf02ac5d6b7e",
    "participant/images/position-07.png": "b5f4da6cba90fab0a0020d33ac0db4872f14c5029c2bc495f5ea96aae19c0074",
    "participant/images/position-08.png": "89986593bcac8719ee79557628124a630348f5c7f186aea090c0b7f8f2e512db",
    "participant/images/position-09.png": "3c5a73c9296dedae45eb1a6303b084af27113460f83c4111ce1a90781afc5af4",
    "participant/images/position-10.png": "00257e513b7b66c180746e223a3b85200cbc435087d7061be9ed5c4b374db9f1",
    "participant/images/position-11.png": "e5bd79b01a2c9c7e5ff4f7193059c29023e7e778412613cb7dc219b41143cb23",
    "participant/images/position-12.png": "b9aa035ee597694aac1d1b78ccf744bc0ac47599453d1c99dcfd47d28914cabc",
    "participant/images/position-13.png": "aeb375462c9cda57224f2c3b804b75f4dfab80225ada3c1da4db6dd3d5d579b5",
    "participant/images/position-14.png": "363d725ebb3eae105c8cd4f049aeea0821fd1c90e3183f5f46049c82c8f1c74b",
    "participant/images/position-15.png": "05375d92c03e267e3825bfa55d7ac070842c6ae08171186ab4024c0771398188",
    "participant/images/position-16.png": "6931400f2e22ad51911287bcc03fe965451ad33140ef7c303b9ead3321063fe2",
    "participant/items.json": "e2e9ffad229939b26b8631afba1d5783c86111fb1253445518e25d4189891703",
    "participant/quiz.html": "b014c64db4e4a413f48d243f58baad9bf186e3e931a5283fe55aaafe1e48385f",
    "protocol.md": "bbf71b513642c1572e6d9ecb76f440d7fbd245cffe34e87c752ff40748f3a47b",
    "quiz-template.html": "3f3bd439710383fae0894a4fdfb8c9c57294e10b9fd2a04adce62558986ed576"
  },
  "requests": {
    "465de17ca7f5327c": "066557c440afdfb15c8aa24ec1e983f04e4532ff02562d1258764806ba8a614c",
    "d9aa2b4ae90f138a": "bdabb87693d6f937e988b640b863ee2816f33878bd36b6c452df45253306c6d7",
    "c33908a93f966086": "df34bc090fa6835dc8cb518d6a89f500bc44c4e516d54b8433ba6172f34df68f",
    "a8f01e08e17993da": "3e8b355a9a84add50af9208b1ff828f1b430916c0f646082b2c3fb79a5adba95",
    "673e3f66653c5d1d": "48c9040d5beada805f70763313f9dd0e1e397507d35b71c85c833fb30340e0cc",
    "0d757418b4036bf3": "e0ab4689735367d1f19c6157e399e967a2f46b90b03abfc25fa140b38fcf8f69",
    "7e2513fecc10ea19": "4d1a22c4766624153c005625e14ecce2c60f0c354000ecd7a3e1cb891f4aaf41",
    "dc4f3134d9265d9f": "481530baf7161a1a62c1d63a4bdfb5f5f1da4b6f07f010e9860696f862a7989e",
    "6b6e593b15f55e97": "28285ccc2e4273a16798b8ca0e39f4f592a6e8aa7eb49f730b9eb72271a1bf3e",
    "4fd64d0610c8ae1d": "85e0e2b071038635567ade3395e4da482240dfd1d94fdde37af07f4e81f1ca59",
    "5d43ff1367c32bcc": "d30b521eefe1b00b802403a078af9274a63f3242f50957f2c983e2fcc11aa782",
    "8ee4fb14bce42198": "0553f868f77714f8b61ebddf3d2db63ffc8f356430baa480f09e0abdefb12d96",
    "6cfdf8840ebcb2a0": "e09c763d8a06b6db7f0b830e8dca68502b8e9447966c5f15631e9f45963f2b23",
    "4893692fe5293c15": "5e5b92581e0659fcb97548e4018303ac0ae6ff3b1e2b2ce1e64e319660c57e41",
    "35b09a8be3315c62": "c2dd9380b542ddfc1394e00fdce9e4aa1c9040b59255786aedae7e94ea0a934c",
    "da62c2d483eb2882": "20c4a4f85806e9fb227ca1ac68aa98f228c17567d9e3d460f86fb46e46910f3c"
  }
}


==> anc/followup/model.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';

export const MODEL = 'gemini-3.1-flash-lite';
const participant = new URL('./participant/', import.meta.url);
const sha256 = bytes => createHash('sha256').update(bytes).digest('hex');

// A single independent generateContent body. The reference answer, pair
// membership and grading data never enter the model input.
export function buildRequest(item) {
  assert.equal(typeof item.prompt, 'string');
  assert.ok(item.prompt.length > 0);
  assert.equal(sha256(item.prompt), item.promptSha256, 'Prompt digest mismatch');
  assert.match(item.image, /^images\/[A-Za-z0-9_-]+\.png$/);
  const image = readFileSync(new URL(item.image, participant));
  assert.equal(sha256(image), item.imageSha256, 'Image digest mismatch');
  assert.ok(image.subarray(0, 8).equals(Buffer.from('89504e470d0a1a0a', 'hex')), 'Expected a PNG');
  return {
    contents:[{role:'user', parts:[
      {text:item.prompt},
      {inlineData:{mimeType:'image/png', data:image.toString('base64')}}
    ]}],
    generationConfig:{
      temperature:0, maxOutputTokens:4096, thinkingConfig:{thinkingLevel:'high'},
      responseMimeType:'application/json', responseJsonSchema:{type:'integer', enum:[1,2,3]}
    }
  };
}

// A non-completing, blocked, malformed or out-of-menu answer has no choice.
export function parseResponse(response) {
  if (!Array.isArray(response?.candidates) || response.candidates.length !== 1) return null;
  const [candidate] = response.candidates;
  const parts = candidate?.content?.parts;
  if (candidate?.finishReason !== 'STOP' || !Array.isArray(parts)) return null;
  const final = parts.filter(part => part?.thought !== true);
  if (final.some(part => typeof part?.text !== 'string')) return null;
  const text = final.map(part => part.text).join('');
  const match = /^[ \t\r\n]*([123])[ \t\r\n]*$/.exec(text);
  return match ? Number(match[1]) : null;
}

// node model.mjs request ITEM_ID > request.json   (writes exact frozen bytes)
// node model.mjs parse saved-gemini-response.json
if (import.meta.main) {
  const [command, argument, ...extra] = process.argv.slice(2);
  assert.ok(argument && extra.length === 0 && ['request','parse'].includes(command),
    'Usage: node model.mjs request ITEM_ID | node model.mjs parse RESPONSE_FILE');
  if (command === 'parse') {
    const response = JSON.parse(readFileSync(argument, 'utf8'));
    console.log(JSON.stringify(parseResponse(response)));
  } else {
    const lock = JSON.parse(readFileSync(new URL('./freeze.json', import.meta.url), 'utf8'));
    assert.equal(lock.model, MODEL);
    const manifest = readFileSync(new URL('items.json', participant));
    assert.equal(sha256(manifest), lock.files['participant/items.json'], 'Item manifest digest mismatch');
    const items = JSON.parse(manifest).items.filter(item => item.itemId === argument);
    assert.equal(items.length, 1, 'Expected one frozen item with the requested ID');
    const wire = JSON.stringify(buildRequest(items[0]));
    assert.equal(sha256(wire), lock.requests[argument], 'Request digest mismatch');
    process.stdout.write(wire);
  }
}


==> anc/followup/participant/items.json <==
{
  "quizId": "PFC-PASS-X1",
  "items": [
    {
      "itemId": "465de17ca7f5327c",
      "image": "images/position-01.png",
      "imageSha256": "6b90da0f873630a57578854ebeabd9faccfe7ef1c0f43f38985632b343c9cbc1",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on i7 has the ball.\n\n1. bishop on f7\n2. rook on e11\n3. knight on l10\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on k11, king on i1, pawn on g11, pawn on k2, queen on i11, rook on f9.\nBlack pieces: bishop on f7, king on i17, knight on l10, queen on i7, rook on e11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "f3232c607f4aee63a482c42ddc6b6932d4524a5651fff75a19a9a388c1a1d333",
      "options": [
        "black-B1",
        "black-R1",
        "black-N1"
      ]
    },
    {
      "itemId": "d9aa2b4ae90f138a",
      "image": "images/position-02.png",
      "imageSha256": "e3c374403059b763cc7ccee9d2916465b18f34c9d3b3dce5905bb8607370e244",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on e8 has the ball.\n\n1. rook on g6\n2. knight on h11\n3. bishop on e5\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on e5, king on h1, knight on h11, queen on e8, rook on g6.\nBlack pieces: bishop on l7, king on h17, pawn on c15, pawn on f4, queen on j1, rook on g11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "9ddc4d25902595907bc3f97f48ffd67c45b6fa8e87e9a0ed463275a1bf91a870",
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ]
    },
    {
      "itemId": "c33908a93f966086",
      "image": "images/position-03.png",
      "imageSha256": "0bc65aae30fc05542c3f89a2aef96f7530dd4963ee34dddc4b622447b80852cc",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on h11 has the ball.\n\n1. bishop on h16\n2. knight on h8\n3. rook on e8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g9, king on i1, pawn on e3, pawn on l16, queen on m16, rook on e6.\nBlack pieces: bishop on h16, king on h17, knight on h8, queen on h11, rook on e8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "f653bb4a1be939df27342656d049c6f2393b3645e2b845bb8858f6aab33f5d59",
      "options": [
        "black-B1",
        "black-N1",
        "black-R1"
      ]
    },
    {
      "itemId": "a8f01e08e17993da",
      "image": "images/position-04.png",
      "imageSha256": "009d64407451f723dae39d010ca738d35eb8e68cbd5b361932438d50c49cd6dc",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on f6 has the ball.\n\n1. knight on i3\n2. bishop on f11\n3. rook on h8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l6, king on g1, pawn on i2, pawn on i8, queen on m9, rook on j11.\nBlack pieces: bishop on f11, king on f17, knight on i3, queen on f6, rook on h8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "0a3d5f5a518f00c72fc1c98777d2e75d880f006b014b1d01ab03505ee27e540b",
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ]
    },
    {
      "itemId": "673e3f66653c5d1d",
      "image": "images/position-05.png",
      "imageSha256": "31e077e9bdccebee9ebc5ab54440d20a866cc62831b59c194364b46fff9f9136",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on h7 has the ball.\n\n1. rook on j5\n2. knight on d7\n3. bishop on l11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l11, king on h1, knight on d7, queen on h7, rook on j5.\nBlack pieces: bishop on h11, king on i17, pawn on c6, pawn on i15, queen on m1, rook on n11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "19f96ff3dc9696fd593176a6b98832ade331777ea5aefa0779235aa7070954b0",
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ]
    },
    {
      "itemId": "0d757418b4036bf3",
      "image": "images/position-06.png",
      "imageSha256": "cb60409bb809d66a1620b9cc98dbf7eceb5983cbc6b5b8fac5cddf02ac5d6b7e",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on j11 has the ball.\n\n1. knight on l11\n2. rook on j6\n3. bishop on g11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g11, king on h1, knight on l11, queen on j11, rook on j6.\nBlack pieces: bishop on i8, king on i17, pawn on f10, pawn on g15, queen on d11, rook on j1.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "5098e1289d43135024df5f055699ab5eb6781fbc076f1b4d5957b55e5d5e48e7",
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ]
    },
    {
      "itemId": "7e2513fecc10ea19",
      "image": "images/position-07.png",
      "imageSha256": "b5f4da6cba90fab0a0020d33ac0db4872f14c5029c2bc495f5ea96aae19c0074",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on f10 has the ball.\n\n1. bishop on c7\n2. rook on i7\n3. knight on f12\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on c7, king on i1, knight on f12, queen on f10, rook on i7.\nBlack pieces: bishop on b8, king on g17, pawn on i16, pawn on l7, queen on n7, rook on c10.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "9f09504b105391498f8648c384c87e412803ed0438e8dfa85945fedae509c12d",
      "options": [
        "white-B1",
        "white-R1",
        "white-N1"
      ]
    },
    {
      "itemId": "dc4f3134d9265d9f",
      "image": "images/position-08.png",
      "imageSha256": "89986593bcac8719ee79557628124a630348f5c7f186aea090c0b7f8f2e512db",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on g10 has the ball.\n\n1. knight on l15\n2. bishop on g12\n3. rook on j7\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on j17, king on i1, pawn on k16, pawn on l2, queen on k9, rook on i7.\nBlack pieces: bishop on g12, king on h17, knight on l15, queen on g10, rook on j7.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "a7b83752bf34f7bb8a2d6ad2e3d4e23854c8df23d0441f29ed56365f8aa2e93c",
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ]
    },
    {
      "itemId": "6b6e593b15f55e97",
      "image": "images/position-09.png",
      "imageSha256": "3c5a73c9296dedae45eb1a6303b084af27113460f83c4111ce1a90781afc5af4",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on i7 has the ball.\n\n1. bishop on f7\n2. rook on e11\n3. knight on l10\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on k11, king on i1, pawn on g10, pawn on k2, queen on i11, rook on f9.\nBlack pieces: bishop on f7, king on i17, knight on l10, queen on i7, rook on e11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "6e32793860c65511a49f556e469f5e14fed94ffad8c5f15b3be25526aa9f7b8c",
      "options": [
        "black-B1",
        "black-R1",
        "black-N1"
      ]
    },
    {
      "itemId": "4fd64d0610c8ae1d",
      "image": "images/position-10.png",
      "imageSha256": "00257e513b7b66c180746e223a3b85200cbc435087d7061be9ed5c4b374db9f1",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on f6 has the ball.\n\n1. knight on i3\n2. bishop on f11\n3. rook on h8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l6, king on g1, pawn on i2, pawn on i9, queen on m9, rook on j11.\nBlack pieces: bishop on f11, king on f17, knight on i3, queen on f6, rook on h8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "112907943e43e288e403fa12316758109d66aac718df17667788d61fdb559daa",
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ]
    },
    {
      "itemId": "5d43ff1367c32bcc",
      "image": "images/position-11.png",
      "imageSha256": "e5bd79b01a2c9c7e5ff4f7193059c29023e7e778412613cb7dc219b41143cb23",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on h7 has the ball.\n\n1. rook on j5\n2. knight on d7\n3. bishop on l11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l11, king on h1, knight on d7, queen on h7, rook on j5.\nBlack pieces: bishop on h11, king on i17, pawn on c5, pawn on i15, queen on m1, rook on n11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "613378141a9f4e6176169805e2a4e86650b477ad175eda82b5d405eb006a7538",
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ]
    },
    {
      "itemId": "8ee4fb14bce42198",
      "image": "images/position-12.png",
      "imageSha256": "b9aa035ee597694aac1d1b78ccf744bc0ac47599453d1c99dcfd47d28914cabc",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on e8 has the ball.\n\n1. rook on g6\n2. knight on h11\n3. bishop on e5\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on e5, king on h1, knight on h11, queen on e8, rook on g6.\nBlack pieces: bishop on l7, king on h17, pawn on c15, pawn on g4, queen on j1, rook on g11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "09f83a614698aa6366121f868a9bd3cba70e1963d5636e13996e7da0cc357ed9",
      "options": [
        "white-R1",
        "white-N1",
        "white-B1"
      ]
    },
    {
      "itemId": "6cfdf8840ebcb2a0",
      "image": "images/position-13.png",
      "imageSha256": "aeb375462c9cda57224f2c3b804b75f4dfab80225ada3c1da4db6dd3d5d579b5",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on f10 has the ball.\n\n1. bishop on c7\n2. rook on i7\n3. knight on f12\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on c7, king on i1, knight on f12, queen on f10, rook on i7.\nBlack pieces: bishop on b8, king on g17, pawn on i16, pawn on m7, queen on n7, rook on c10.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "8b718c3d8e0f8b200526b1760a061a649795adf3a4dce764f0a73d8ae916f84c",
      "options": [
        "white-B1",
        "white-R1",
        "white-N1"
      ]
    },
    {
      "itemId": "4893692fe5293c15",
      "image": "images/position-14.png",
      "imageSha256": "363d725ebb3eae105c8cd4f049aeea0821fd1c90e3183f5f46049c82c8f1c74b",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on g10 has the ball.\n\n1. knight on l15\n2. bishop on g12\n3. rook on j7\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on j17, king on i1, pawn on j16, pawn on l2, queen on k9, rook on i7.\nBlack pieces: bishop on g12, king on h17, knight on l15, queen on g10, rook on j7.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "1d34f9aab89eb627182657283d135e9e3fb477760e9635ed3871661d4ff755de",
      "options": [
        "black-N1",
        "black-B1",
        "black-R1"
      ]
    },
    {
      "itemId": "35b09a8be3315c62",
      "image": "images/position-15.png",
      "imageSha256": "05375d92c03e267e3825bfa55d7ac070842c6ae08171186ab4024c0771398188",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on j11 has the ball.\n\n1. knight on l11\n2. rook on j6\n3. bishop on g11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g11, king on h1, knight on l11, queen on j11, rook on j6.\nBlack pieces: bishop on i8, king on i17, pawn on f11, pawn on g15, queen on d11, rook on j1.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "d8bef35651118d14168da840bfd72563cf5094ea2326bfc9a3e98c362af3bdcd",
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ]
    },
    {
      "itemId": "da62c2d483eb2882",
      "image": "images/position-16.png",
      "imageSha256": "6931400f2e22ad51911287bcc03fe965451ad33140ef7c303b9ead3321063fe2",
      "prompt": "Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on h11 has the ball.\n\n1. bishop on h16\n2. knight on h8\n3. rook on e8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g9, king on i1, pawn on e3, pawn on k16, queen on m16, rook on e6.\nBlack pieces: bishop on h16, king on h17, knight on h8, queen on h11, rook on e8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.",
      "promptSha256": "007f73976039897c435e41d545046cad4753a02c8a67dfb53576744d40fd5ca7",
      "options": [
        "black-B1",
        "black-N1",
        "black-R1"
      ]
    }
  ]
}


==> anc/followup/participant/quiz.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width,initial-scale=1">
<title>Pass selection · Purdue Football Chess</title>
<style>
:root{color-scheme:light;--paper:#f8f8f2;--ink:#1f3933;--muted:#4b615a;--rule:#b9c7bb;--green:#185e49}
*{box-sizing:border-box}
body{margin:0;background:var(--paper);color:var(--ink);font:16px/1.48 "Segoe UI",Arial,sans-serif}
main{max-width:1120px;margin:auto;padding:clamp(12px,2.5vw,34px)}
header{border-bottom:2px solid var(--ink);display:flex;align-items:baseline;justify-content:space-between;gap:1rem;flex-wrap:wrap;margin-bottom:1rem;padding-bottom:.6rem}
h1,h2,p{margin:0 0 .6rem}h1{font-size:clamp(1.75rem,4vw,2.6rem);line-height:1.1;letter-spacing:-.035em}header h1{margin:0}
h2{font-size:1.22rem;line-height:1.25}.muted,small{color:var(--muted)}
#quiz{display:grid;grid-template-columns:minmax(0,1.12fr) minmax(285px,1fr);gap:clamp(1rem,4vw,3.7rem);align-items:start}
figure{margin:0;min-width:0}img{display:block;width:100%;height:auto;max-height:74vh;object-fit:contain}
figcaption{color:var(--muted);font-size:.88rem;margin:.5rem auto;max-width:40rem}
#progress{font-weight:650;font-size:.91rem;color:var(--muted);margin:0 0 .6rem}
.bar{height:4px;background:#d8e2da;margin-bottom:1rem}.bar div{height:100%;background:var(--green)}
.context{font-size:.95rem}fieldset{margin:.9rem 0 .55rem;padding:0;border:none}
.option{display:flex;align-items:center;gap:.65rem;padding:.55rem .8rem;margin-bottom:.44rem;border:1px solid var(--rule);border-radius:6px;background:#fff;cursor:pointer;font-weight:600}
.option:has(:checked){background:#e1efe4;border-color:var(--green);box-shadow:inset 0 0 0 1px var(--green)}
input[type=radio]{accent-color:var(--green);width:1.15rem;height:1.15rem;margin:0}
button{border:1px solid var(--green);border-radius:5px;background:var(--green);padding:.56rem 1rem;font:600 1rem "Segoe UI",Arial,sans-serif;color:white;cursor:pointer}
button:disabled{opacity:.55;cursor:default}button:focus-visible,input:focus-visible,summary:focus-visible{outline:3px solid #006aa1;outline-offset:3px}
details{border-top:1px solid var(--rule);margin-top:.65rem;padding:.42rem 0 0}summary{font-weight:650;cursor:pointer;padding:.2rem 0}
details p{margin:.4rem 0 .2rem;font-size:.94rem}#response{margin:0 0 .6rem;font-size:.91rem;color:var(--muted)}
.note{font-size:.86rem;margin:.65rem 0;color:var(--muted)}#result{max-width:640px}
#code{display:block;width:min(100%,30rem);padding:.6rem;border:1px solid var(--rule);background:#fff;border-radius:3px;font:1rem Consolas,monospace;margin:.3rem 0 .6rem;color:var(--ink)}
[hidden]{display:none!important}.sr{position:absolute;clip-path:inset(50%);width:1px;height:1px;overflow:hidden;white-space:nowrap}
@media(max-width:740px){#quiz{display:flex;flex-direction:column;gap:.6rem}figure{align-self:center;width:min(100%,450px)}img{max-height:none}header{gap:.3rem}#tasks{width:100%}main{padding:12px}figcaption{font-size:.84rem}}
</style>
</head>
<body><main>
<header><h1>Pass selection</h1><span class="muted">Purdue Football Chess</span></header>
<section id="quiz" aria-label="Pass selection quiz" hidden>
  <figure><img id="pitch" width="802" height="958" alt="Pitch diagram; the coordinate list gives every piece and its square."><figcaption id="legend"></figcaption></figure>
  <section id="tasks" aria-label="Current decision">
    <p id="progress" aria-live="polite"></p><div class="bar" aria-hidden="true"><div id="fill"></div></div>
    <h2 id="team" tabindex="-1"></h2>
    <p id="objective"></p><p class="context" id="horizon"></p>
    <form id="form"><fieldset id="options"><legend class="sr">Receivers</legend></fieldset>
      <p id="response"></p>
      <button id="confirm" type="submit" disabled>Confirm pass</button>
      <p class="note" id="state-note">Each confirmed choice is final. Progress is saved in this browser.</p>
    </form>
    <details id="rules"><summary>Tackle rules</summary><div id="rule-text"></div></details>
    <details id="roster"><summary>Piece coordinates</summary><div id="roster-text"></div></details>
  </section>
</section>
<section id="result" hidden>
  <h2 tabindex="-1" id="done">Sixteen passes completed</h2>
  <p>Paste your code into the chat to score your choices.</p>
  <label for="code">Your response code</label>
  <input id="code" readonly autocomplete="off" spellcheck="false"><button id="copy" type="button">Copy code</button>
  <p id="copy-note" role="status"></p>
</section>
<noscript>Enable JavaScript to record the sixteen pass choices.</noscript>
<script type="application/json" id="item-manifest">{"quizId":"PFC-PASS-X1","items":[{"itemId":"465de17ca7f5327c","image":"images/position-01.png","imageSha256":"6b90da0f873630a57578854ebeabd9faccfe7ef1c0f43f38985632b343c9cbc1","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on i7 has the ball.\n\n1. bishop on f7\n2. rook on e11\n3. knight on l10\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on k11, king on i1, pawn on g11, pawn on k2, queen on i11, rook on f9.\nBlack pieces: bishop on f7, king on i17, knight on l10, queen on i7, rook on e11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"f3232c607f4aee63a482c42ddc6b6932d4524a5651fff75a19a9a388c1a1d333","options":["black-B1","black-R1","black-N1"]},{"itemId":"d9aa2b4ae90f138a","image":"images/position-02.png","imageSha256":"e3c374403059b763cc7ccee9d2916465b18f34c9d3b3dce5905bb8607370e244","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on e8 has the ball.\n\n1. rook on g6\n2. knight on h11\n3. bishop on e5\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on e5, king on h1, knight on h11, queen on e8, rook on g6.\nBlack pieces: bishop on l7, king on h17, pawn on c15, pawn on f4, queen on j1, rook on g11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"9ddc4d25902595907bc3f97f48ffd67c45b6fa8e87e9a0ed463275a1bf91a870","options":["white-R1","white-N1","white-B1"]},{"itemId":"c33908a93f966086","image":"images/position-03.png","imageSha256":"0bc65aae30fc05542c3f89a2aef96f7530dd4963ee34dddc4b622447b80852cc","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on h11 has the ball.\n\n1. bishop on h16\n2. knight on h8\n3. rook on e8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g9, king on i1, pawn on e3, pawn on l16, queen on m16, rook on e6.\nBlack pieces: bishop on h16, king on h17, knight on h8, queen on h11, rook on e8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"f653bb4a1be939df27342656d049c6f2393b3645e2b845bb8858f6aab33f5d59","options":["black-B1","black-N1","black-R1"]},{"itemId":"a8f01e08e17993da","image":"images/position-04.png","imageSha256":"009d64407451f723dae39d010ca738d35eb8e68cbd5b361932438d50c49cd6dc","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on f6 has the ball.\n\n1. knight on i3\n2. bishop on f11\n3. rook on h8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l6, king on g1, pawn on i2, pawn on i8, queen on m9, rook on j11.\nBlack pieces: bishop on f11, king on f17, knight on i3, queen on f6, rook on h8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"0a3d5f5a518f00c72fc1c98777d2e75d880f006b014b1d01ab03505ee27e540b","options":["black-N1","black-B1","black-R1"]},{"itemId":"673e3f66653c5d1d","image":"images/position-05.png","imageSha256":"31e077e9bdccebee9ebc5ab54440d20a866cc62831b59c194364b46fff9f9136","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on h7 has the ball.\n\n1. rook on j5\n2. knight on d7\n3. bishop on l11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l11, king on h1, knight on d7, queen on h7, rook on j5.\nBlack pieces: bishop on h11, king on i17, pawn on c6, pawn on i15, queen on m1, rook on n11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"19f96ff3dc9696fd593176a6b98832ade331777ea5aefa0779235aa7070954b0","options":["white-R1","white-N1","white-B1"]},{"itemId":"0d757418b4036bf3","image":"images/position-06.png","imageSha256":"cb60409bb809d66a1620b9cc98dbf7eceb5983cbc6b5b8fac5cddf02ac5d6b7e","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on j11 has the ball.\n\n1. knight on l11\n2. rook on j6\n3. bishop on g11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g11, king on h1, knight on l11, queen on j11, rook on j6.\nBlack pieces: bishop on i8, king on i17, pawn on f10, pawn on g15, queen on d11, rook on j1.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"5098e1289d43135024df5f055699ab5eb6781fbc076f1b4d5957b55e5d5e48e7","options":["white-N1","white-R1","white-B1"]},{"itemId":"7e2513fecc10ea19","image":"images/position-07.png","imageSha256":"b5f4da6cba90fab0a0020d33ac0db4872f14c5029c2bc495f5ea96aae19c0074","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on f10 has the ball.\n\n1. bishop on c7\n2. rook on i7\n3. knight on f12\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on c7, king on i1, knight on f12, queen on f10, rook on i7.\nBlack pieces: bishop on b8, king on g17, pawn on i16, pawn on l7, queen on n7, rook on c10.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"9f09504b105391498f8648c384c87e412803ed0438e8dfa85945fedae509c12d","options":["white-B1","white-R1","white-N1"]},{"itemId":"dc4f3134d9265d9f","image":"images/position-08.png","imageSha256":"89986593bcac8719ee79557628124a630348f5c7f186aea090c0b7f8f2e512db","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on g10 has the ball.\n\n1. knight on l15\n2. bishop on g12\n3. rook on j7\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on j17, king on i1, pawn on k16, pawn on l2, queen on k9, rook on i7.\nBlack pieces: bishop on g12, king on h17, knight on l15, queen on g10, rook on j7.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"a7b83752bf34f7bb8a2d6ad2e3d4e23854c8df23d0441f29ed56365f8aa2e93c","options":["black-N1","black-B1","black-R1"]},{"itemId":"6b6e593b15f55e97","image":"images/position-09.png","imageSha256":"3c5a73c9296dedae45eb1a6303b084af27113460f83c4111ce1a90781afc5af4","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on i7 has the ball.\n\n1. bishop on f7\n2. rook on e11\n3. knight on l10\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on k11, king on i1, pawn on g10, pawn on k2, queen on i11, rook on f9.\nBlack pieces: bishop on f7, king on i17, knight on l10, queen on i7, rook on e11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"6e32793860c65511a49f556e469f5e14fed94ffad8c5f15b3be25526aa9f7b8c","options":["black-B1","black-R1","black-N1"]},{"itemId":"4fd64d0610c8ae1d","image":"images/position-10.png","imageSha256":"00257e513b7b66c180746e223a3b85200cbc435087d7061be9ed5c4b374db9f1","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on f6 has the ball.\n\n1. knight on i3\n2. bishop on f11\n3. rook on h8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l6, king on g1, pawn on i2, pawn on i9, queen on m9, rook on j11.\nBlack pieces: bishop on f11, king on f17, knight on i3, queen on f6, rook on h8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"112907943e43e288e403fa12316758109d66aac718df17667788d61fdb559daa","options":["black-N1","black-B1","black-R1"]},{"itemId":"5d43ff1367c32bcc","image":"images/position-11.png","imageSha256":"e5bd79b01a2c9c7e5ff4f7193059c29023e7e778412613cb7dc219b41143cb23","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on h7 has the ball.\n\n1. rook on j5\n2. knight on d7\n3. bishop on l11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on l11, king on h1, knight on d7, queen on h7, rook on j5.\nBlack pieces: bishop on h11, king on i17, pawn on c5, pawn on i15, queen on m1, rook on n11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"613378141a9f4e6176169805e2a4e86650b477ad175eda82b5d405eb006a7538","options":["white-R1","white-N1","white-B1"]},{"itemId":"8ee4fb14bce42198","image":"images/position-12.png","imageSha256":"b9aa035ee597694aac1d1b78ccf744bc0ac47599453d1c99dcfd47d28914cabc","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on e8 has the ball.\n\n1. rook on g6\n2. knight on h11\n3. bishop on e5\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on e5, king on h1, knight on h11, queen on e8, rook on g6.\nBlack pieces: bishop on l7, king on h17, pawn on c15, pawn on g4, queen on j1, rook on g11.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"09f83a614698aa6366121f868a9bd3cba70e1963d5636e13996e7da0cc357ed9","options":["white-R1","white-N1","white-B1"]},{"itemId":"6cfdf8840ebcb2a0","image":"images/position-13.png","imageSha256":"aeb375462c9cda57224f2c3b804b75f4dfab80225ada3c1da4db6dd3d5d579b5","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on f10 has the ball.\n\n1. bishop on c7\n2. rook on i7\n3. knight on f12\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on c7, king on i1, knight on f12, queen on f10, rook on i7.\nBlack pieces: bishop on b8, king on g17, pawn on i16, pawn on m7, queen on n7, rook on c10.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"8b718c3d8e0f8b200526b1760a061a649795adf3a4dce764f0a73d8ae916f84c","options":["white-B1","white-R1","white-N1"]},{"itemId":"4893692fe5293c15","image":"images/position-14.png","imageSha256":"363d725ebb3eae105c8cd4f049aeea0821fd1c90e3183f5f46049c82c8f1c74b","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on g10 has the ball.\n\n1. knight on l15\n2. bishop on g12\n3. rook on j7\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on j17, king on i1, pawn on j16, pawn on l2, queen on k9, rook on i7.\nBlack pieces: bishop on g12, king on h17, knight on l15, queen on g10, rook on j7.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"1d34f9aab89eb627182657283d135e9e3fb477760e9635ed3871661d4ff755de","options":["black-N1","black-B1","black-R1"]},{"itemId":"35b09a8be3315c62","image":"images/position-15.png","imageSha256":"05375d92c03e267e3825bfa55d7ac070842c6ae08171186ab4024c0771398188","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nWhite's queen on j11 has the ball.\n\n1. knight on l11\n2. rook on j6\n3. bishop on g11\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g11, king on h1, knight on l11, queen on j11, rook on j6.\nBlack pieces: bishop on i8, king on i17, pawn on f11, pawn on g15, queen on d11, rook on j1.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"d8bef35651118d14168da840bfd72563cf5094ea2326bfc9a3e98c362af3bdcd","options":["white-N1","white-R1","white-B1"]},{"itemId":"da62c2d483eb2882","image":"images/position-16.png","imageSha256":"6931400f2e22ad51911287bcc03fe965451ad33140ef7c303b9ead3321063fe2","prompt":"Which receiver maximizes the probability that your team keeps possession after one defensive challenge?\n\nAll three passes are legal, onside, unobstructed and reach their receivers with certainty. Every piece stays on its square after the pass. The attack holds. The defense can hold or make one ordinary move, and will choose a legal tackle with the highest chance of winning the ball. Fouls are off.\n\nBlack's queen on h11 has the ball.\n\n1. bishop on h16\n2. knight on h8\n3. rook on e8\n\nAnswer with one option number (1, 2 or 3).\n\nLight pieces are White and dark pieces are Black. The square token carries the ball. Numbers identify receivers. K king, Q queen, R rook, B bishop, N knight, P pawn.\n\nWhite pieces: bishop on g9, king on i1, pawn on e3, pawn on k16, queen on m16, rook on e6.\nBlack pieces: bishop on h16, king on h17, knight on h8, queen on h11, rook on e8.\n\nRooks tackle on a rank or file, bishops on a diagonal, and queens along either. Their reach is at most five squares. Intervening pieces block these lines.\nKnights jump one file and two ranks or two files and one rank. Pawns tackle one diagonal step in any direction. Kings tackle one adjacent square in any direction.\nA tackle needs a legal landing next to the receiver, within ten squares of the defender's starting square using the larger of the file and rank differences. The landing must be empty or the defender's own starting square.\nOutfield pieces cannot occupy f1–i1 or f17–i17. A king may enter only its own end's penalty box (files e–j and ranks 1–3 for White or 15–17 for Black). White attacks rank 17 and Black attacks rank 1.\nA legal tackle wins the ball with probability 1 against a non-knight receiver or 0.5 against a knight receiver. A failed tackle, another move, or holding leaves possession with the attacking team.","promptSha256":"007f73976039897c435e41d545046cad4753a02c8a67dfb53576744d40fd5ca7","options":["black-B1","black-N1","black-R1"]}]}</script>
<script>
"use strict";
const get = id => document.getElementById(id);
const manifest = JSON.parse(get("item-manifest").textContent);
const items = manifest.items;
const storageKey = manifest.quizId + ":" + items[0].imageSha256 + ":confirmed";
let confirmed = "";
let storageAvailable = true;
function readProgress() {
  try {
    const stored = localStorage.getItem(storageKey) || "";
    return /^[1-3]{0,16}$/.test(stored) ? stored : "";
  } catch {
    storageAvailable = false;
    return confirmed;
  }
}
function paragraphs(container, lines) {
  container.replaceChildren(...lines.split("\n").map(line => {
    const p = document.createElement("p"); p.textContent = line; return p;
  }));
}
function render(advance) {
  const index = confirmed.length;
  if (index === items.length) {
    get("quiz").hidden = true; get("result").hidden = false;
    get("code").value = manifest.quizId + "|" + confirmed;
    if (advance) get("done").focus();
    return;
  }
  get("quiz").hidden = false; get("result").hidden = true;
  const item = items[index];
  const [objective,horizon,team,choices,response,legend,roster,rules] = item.prompt.split("\n\n");
  get("progress").textContent = "Position " + (index + 1) + " of " + items.length;
  get("fill").style.width = (100 * index / items.length) + "%";
  get("team").textContent = team; get("objective").textContent = objective;
  get("horizon").textContent = horizon; get("response").textContent = response;
  get("pitch").src = item.image; get("legend").textContent = legend;
  paragraphs(get("roster-text"),roster); paragraphs(get("rule-text"),rules);
  const options = get("options");
  options.querySelectorAll(".option").forEach(option => option.remove());
  choices.split("\n").forEach((choice, i) => {
    const label = document.createElement("label"); label.className = "option";
    const radio = document.createElement("input");
    radio.name = "choice"; radio.type = "radio"; radio.value = String(i+1);
    label.append(radio,document.createTextNode(choice)); options.append(label);
  });
  get("confirm").textContent = index + 1 === items.length ? "Finish quiz" : "Confirm pass";
  get("confirm").disabled = true;
  if (!storageAvailable) get("state-note").textContent = "Each confirmed choice is final. Keep this tab open until you copy the code.";
  if (advance) {
    get("team").focus({preventScroll:true});
    window.scrollTo(0,0);
  }
}
get("form").addEventListener("change", () => { get("confirm").disabled = false; });
get("form").addEventListener("submit", event => {
  event.preventDefault();
  const selected = get("options").querySelector("input:checked");
  if (!selected || confirmed.length >= items.length) return;
  const stored = readProgress();
  if (storageAvailable && stored.length > confirmed.length) {
    confirmed = stored; render(true); return;
  }
  confirmed += selected.value;
  try {localStorage.setItem(storageKey,confirmed);} catch {storageAvailable = false;}
  render(true);
});
window.addEventListener("storage", event => {
  if (event.key === storageKey && event.newValue && /^[1-3]{1,16}$/.test(event.newValue) && event.newValue.length > confirmed.length) {
    confirmed = event.newValue; render(true);
  }
});
get("copy").addEventListener("click", async () => {
  const input = get("code");
  try {await navigator.clipboard.writeText(input.value); get("copy-note").textContent = "Copied.";}
  catch {input.focus(); input.select(); get("copy-note").textContent = "Your code is selected. Use your device's Copy command.";}
});
confirmed = readProgress();
render(false);
</script>
</main></body></html>


==> anc/followup/protocol.md <==
# A matched passing test for the author and Gemini

The question is whether the author and Gemini make different receiver choices when a one-square defensive edit changes, or preserves, the best pass. The earlier eight-board walkthrough used different displays for the author and model. Both chose every optimal receiver. Gemini solved 38 of 40 pairs in the original passing bank. This follow-up uses fresh decisions and gives the two decision-makers the same pitch image, rules, coordinate roster and three options on each board.

## Design

The test has 16 boards in eight pairs. Each pair offers the same three passes before and after one defender moves one square. Four pairs require switching receiver and four require keeping the same receiver. Four pairs test obstructed tackle lines and four are comparison cases where shape and range suffice. Both groups contain two switch pairs and two stay pairs, with both attacking colors represented in each group and condition. Positions were constructed and checked against the frozen rules-22 engine before collection, using board features and reference payoffs. No response from the author or Gemini on the new boards entered selection.

Every offered pass reaches its receiver. The attacking team then holds position. The defender may hold or make one move and seeks the best legal tackle. The unique optimal receiver maximizes the probability of still having possession after that challenge. The test asks about this immediate decision. The designed board frequencies have no interpretation as frequencies in a match.

## Collection

1. The author opens `participant/quiz.html` and completes the 16 decisions once, without an engine, another assistant or outside help. The displayed instructions can be consulted on every board. The quiz locks each confirmed decision and gives a code on completion. Score the two decision-makers together after both have answered. Record any outside clarification or prior exposure to a test position if either occurs.
2. Evaluate the named Gemini model once on each manifest item, in a fresh context, with the frozen request and no tools, counterpart, feedback or extra messages. Use model alias `gemini-3.1-flash-lite`, high thinking, temperature zero and a 4,096-token generation limit. The response format admits a single option number. Preserve each returned model version. If the alias or multimodal configuration cannot be served, record the model arm as pending or unavailable. A replacement model or representation is a new experiment.
3. A completed response that is truncated, blocked, empty or outside the specified answer format receives no board or pair credit. Retry only a transient transport or quota failure on the identical request. Keep the first completed response. A missing request is pending and cannot be scored as a loss.

The file `freeze.json` is an internal, pre-response integrity record covering the protocol, answer key, scoring code, schedule, quiz assets and the exact serialized request for each board. It is a local design freeze. A person may remember earlier boards, read the rules at their own pace and already know the game's conventions. Gemini answers in independent contexts under a token cap. Record these differences when describing the comparison.

## Endpoints and interpretation

The primary result is the number of fully solved pairs for each decision-maker. A pair requires both optimal receivers. Report all four matched counts: both solved, only the author solved, only Gemini solved, neither solved. The signed difference is author-only minus Gemini-only. One pair is one eighth of the test. Set out the result in either direction, including an exact tie.

Secondary results are correct boards out of 16, receiver changes on switch and stay pairs with two valid answers, fully solved pairs by board-design group, and mean loss in retention probability over valid answers. Report the valid-answer denominator. These measures can identify different choices behind equal pair totals. Frequent errors on the obstructed-line boards motivate a hypothesis about blockers. Verifying how a decision-maker actually reasoned requires additional evidence.

All edits move a defending pawn. The constructed positions use the same three receiver types and a limited set of tackle patterns. Every stay pair has a non-knight optimum, and the switch pairs exchange a knight and a non-knight. This selection changes the knight shortcut seen in the earlier bank and limits generalization to other configurations.

This is one informed author, one model configuration and eight deliberately selected pairs. Report observed discordances descriptively. Stronger evidence about a difference in ability would require independent participants, fresh boards and replication across model calls.

## Offline verification and scoring

This section was updated for the public reproduction package. From this directory, run `node reproduce.mjs` with Node.js 24.2 or later to regenerate the board bank, verify all 16 multimodal request digests, and score both recorded sets of choices. [Reproduction notes](README.md)


==> anc/followup/quiz-template.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width,initial-scale=1">
<title>Pass selection · Purdue Football Chess</title>
<style>
:root{color-scheme:light;--paper:#f8f8f2;--ink:#1f3933;--muted:#4b615a;--rule:#b9c7bb;--green:#185e49}
*{box-sizing:border-box}
body{margin:0;background:var(--paper);color:var(--ink);font:16px/1.48 "Segoe UI",Arial,sans-serif}
main{max-width:1120px;margin:auto;padding:clamp(12px,2.5vw,34px)}
header{border-bottom:2px solid var(--ink);display:flex;align-items:baseline;justify-content:space-between;gap:1rem;flex-wrap:wrap;margin-bottom:1rem;padding-bottom:.6rem}
h1,h2,p{margin:0 0 .6rem}h1{font-size:clamp(1.75rem,4vw,2.6rem);line-height:1.1;letter-spacing:-.035em}header h1{margin:0}
h2{font-size:1.22rem;line-height:1.25}.muted,small{color:var(--muted)}
#quiz{display:grid;grid-template-columns:minmax(0,1.12fr) minmax(285px,1fr);gap:clamp(1rem,4vw,3.7rem);align-items:start}
figure{margin:0;min-width:0}img{display:block;width:100%;height:auto;max-height:74vh;object-fit:contain}
figcaption{color:var(--muted);font-size:.88rem;margin:.5rem auto;max-width:40rem}
#progress{font-weight:650;font-size:.91rem;color:var(--muted);margin:0 0 .6rem}
.bar{height:4px;background:#d8e2da;margin-bottom:1rem}.bar div{height:100%;background:var(--green)}
.context{font-size:.95rem}fieldset{margin:.9rem 0 .55rem;padding:0;border:none}
.option{display:flex;align-items:center;gap:.65rem;padding:.55rem .8rem;margin-bottom:.44rem;border:1px solid var(--rule);border-radius:6px;background:#fff;cursor:pointer;font-weight:600}
.option:has(:checked){background:#e1efe4;border-color:var(--green);box-shadow:inset 0 0 0 1px var(--green)}
input[type=radio]{accent-color:var(--green);width:1.15rem;height:1.15rem;margin:0}
button{border:1px solid var(--green);border-radius:5px;background:var(--green);padding:.56rem 1rem;font:600 1rem "Segoe UI",Arial,sans-serif;color:white;cursor:pointer}
button:disabled{opacity:.55;cursor:default}button:focus-visible,input:focus-visible,summary:focus-visible{outline:3px solid #006aa1;outline-offset:3px}
details{border-top:1px solid var(--rule);margin-top:.65rem;padding:.42rem 0 0}summary{font-weight:650;cursor:pointer;padding:.2rem 0}
details p{margin:.4rem 0 .2rem;font-size:.94rem}#response{margin:0 0 .6rem;font-size:.91rem;color:var(--muted)}
.note{font-size:.86rem;margin:.65rem 0;color:var(--muted)}#result{max-width:640px}
#code{display:block;width:min(100%,30rem);padding:.6rem;border:1px solid var(--rule);background:#fff;border-radius:3px;font:1rem Consolas,monospace;margin:.3rem 0 .6rem;color:var(--ink)}
[hidden]{display:none!important}.sr{position:absolute;clip-path:inset(50%);width:1px;height:1px;overflow:hidden;white-space:nowrap}
@media(max-width:740px){#quiz{display:flex;flex-direction:column;gap:.6rem}figure{align-self:center;width:min(100%,450px)}img{max-height:none}header{gap:.3rem}#tasks{width:100%}main{padding:12px}figcaption{font-size:.84rem}}
</style>
</head>
<body><main>
<header><h1>Pass selection</h1><span class="muted">Purdue Football Chess</span></header>
<section id="quiz" aria-label="Pass selection quiz" hidden>
  <figure><img id="pitch" width="802" height="958" alt="Pitch diagram; the coordinate list gives every piece and its square."><figcaption id="legend"></figcaption></figure>
  <section id="tasks" aria-label="Current decision">
    <p id="progress" aria-live="polite"></p><div class="bar" aria-hidden="true"><div id="fill"></div></div>
    <h2 id="team" tabindex="-1"></h2>
    <p id="objective"></p><p class="context" id="horizon"></p>
    <form id="form"><fieldset id="options"><legend class="sr">Receivers</legend></fieldset>
      <p id="response"></p>
      <button id="confirm" type="submit" disabled>Confirm pass</button>
      <p class="note" id="state-note">Each confirmed choice is final. Progress is saved in this browser.</p>
    </form>
    <details id="rules"><summary>Tackle rules</summary><div id="rule-text"></div></details>
    <details id="roster"><summary>Piece coordinates</summary><div id="roster-text"></div></details>
  </section>
</section>
<section id="result" hidden>
  <h2 tabindex="-1" id="done">Sixteen passes completed</h2>
  <p>Paste your code into the chat to score your choices.</p>
  <label for="code">Your response code</label>
  <input id="code" readonly autocomplete="off" spellcheck="false"><button id="copy" type="button">Copy code</button>
  <p id="copy-note" role="status"></p>
</section>
<noscript>Enable JavaScript to record the sixteen pass choices.</noscript>
<script type="application/json" id="item-manifest">{{QUIZ_JSON}}</script>
<script>
"use strict";
const get = id => document.getElementById(id);
const manifest = JSON.parse(get("item-manifest").textContent);
const items = manifest.items;
const storageKey = manifest.quizId + ":" + items[0].imageSha256 + ":confirmed";
let confirmed = "";
let storageAvailable = true;
function readProgress() {
  try {
    const stored = localStorage.getItem(storageKey) || "";
    return /^[1-3]{0,16}$/.test(stored) ? stored : "";
  } catch {
    storageAvailable = false;
    return confirmed;
  }
}
function paragraphs(container, lines) {
  container.replaceChildren(...lines.split("\n").map(line => {
    const p = document.createElement("p"); p.textContent = line; return p;
  }));
}
function render(advance) {
  const index = confirmed.length;
  if (index === items.length) {
    get("quiz").hidden = true; get("result").hidden = false;
    get("code").value = manifest.quizId + "|" + confirmed;
    if (advance) get("done").focus();
    return;
  }
  get("quiz").hidden = false; get("result").hidden = true;
  const item = items[index];
  const [objective,horizon,team,choices,response,legend,roster,rules] = item.prompt.split("\n\n");
  get("progress").textContent = "Position " + (index + 1) + " of " + items.length;
  get("fill").style.width = (100 * index / items.length) + "%";
  get("team").textContent = team; get("objective").textContent = objective;
  get("horizon").textContent = horizon; get("response").textContent = response;
  get("pitch").src = item.image; get("legend").textContent = legend;
  paragraphs(get("roster-text"),roster); paragraphs(get("rule-text"),rules);
  const options = get("options");
  options.querySelectorAll(".option").forEach(option => option.remove());
  choices.split("\n").forEach((choice, i) => {
    const label = document.createElement("label"); label.className = "option";
    const radio = document.createElement("input");
    radio.name = "choice"; radio.type = "radio"; radio.value = String(i+1);
    label.append(radio,document.createTextNode(choice)); options.append(label);
  });
  get("confirm").textContent = index + 1 === items.length ? "Finish quiz" : "Confirm pass";
  get("confirm").disabled = true;
  if (!storageAvailable) get("state-note").textContent = "Each confirmed choice is final. Keep this tab open until you copy the code.";
  if (advance) {
    get("team").focus({preventScroll:true});
    window.scrollTo(0,0);
  }
}
get("form").addEventListener("change", () => { get("confirm").disabled = false; });
get("form").addEventListener("submit", event => {
  event.preventDefault();
  const selected = get("options").querySelector("input:checked");
  if (!selected || confirmed.length >= items.length) return;
  const stored = readProgress();
  if (storageAvailable && stored.length > confirmed.length) {
    confirmed = stored; render(true); return;
  }
  confirmed += selected.value;
  try {localStorage.setItem(storageKey,confirmed);} catch {storageAvailable = false;}
  render(true);
});
window.addEventListener("storage", event => {
  if (event.key === storageKey && event.newValue && /^[1-3]{1,16}$/.test(event.newValue) && event.newValue.length > confirmed.length) {
    confirmed = event.newValue; render(true);
  }
});
get("copy").addEventListener("click", async () => {
  const input = get("code");
  try {await navigator.clipboard.writeText(input.value); get("copy-note").textContent = "Copied.";}
  catch {input.focus(); input.select(); get("copy-note").textContent = "Your code is selected. Use your device's Copy command.";}
});
confirmed = readProgress();
render(false);
</script>
</main></body></html>


==> anc/followup/reproduce.mjs <==
import assert from 'node:assert/strict';
import {execFileSync} from 'node:child_process';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';
import {fileURLToPath} from 'node:url';
import {MODEL,buildRequest} from './model.mjs';
import {score} from './score.mjs';

const read = name => readFileSync(new URL(name,import.meta.url));
const json = name => JSON.parse(read(name));
const sha = bytes => createHash('sha256').update(bytes).digest('hex');
const lock = json('freeze.json');
assert.equal(sha(read('freeze.json')),'e594ff0c97abadee9c897f6538d1ec6c2b626c046c464cf8bf9100c60536451c');
assert.equal(lock.model,MODEL);
assert.equal(sha(read('../native/engine.mjs')),lock.nativeEngineSha256);
for (const [name,digest] of Object.entries(lock.files)) {
  if (['bank.mjs','grade.mjs','protocol.md'].includes(name)) continue;
  assert.equal(sha(read(name)),digest,name);
}
// Only the three URLs for sibling inputs were shortened in the public generator.
const publicGenerator=read('bank.mjs').toString('utf8');
const originalGenerator=publicGenerator.replaceAll("'../native/","'../llm-keeper-information-2026-11-25/arxiv/anc/native/")
  .replaceAll("'../pass/","'../llm-keeper-information-2026-11-25/arxiv/anc/pass/");
assert.equal(sha(originalGenerator),lock.files['bank.mjs']);
const bank = json('bank.json');
const generated = JSON.parse(execFileSync(process.execPath,[fileURLToPath(new URL('bank.mjs',import.meta.url))],{encoding:'utf8'}));
assert.equal(generated.bankSha256,lock.files['bank.json']);
const manifest = json('participant/items.json');
const html = read('participant/quiz.html').toString('utf8');
const embedded = html.match(/<script type="application\/json" id="item-manifest">([^<]*)<\/script>/);
assert.ok(embedded);
assert.deepEqual(JSON.parse(embedded[1]),manifest);
const ids = manifest.items.map(item=>item.itemId);
const boards = new Map(bank.positions.map(b=>[b.itemId,b]));
assert.equal(ids.length,16);
assert.equal(boards.size,16);
assert.equal(bank.pairs.length,8);
assert.equal(new Set(ids).size,16);
assert.deepEqual([...ids].sort(),bank.pairs.flatMap(p=>p.items).sort());
assert.deepEqual([...ids].sort(),Object.keys(lock.requests).sort());
assert.equal(manifest.quizId,lock.quizId);
for (const item of manifest.items) {
  assert.deepEqual(item.options,boards.get(item.itemId).options);
  assert.equal(sha(JSON.stringify(buildRequest(item))),lock.requests[item.itemId],item.itemId);
}
const evidence = json('comparison.json');
assert.equal(sha(read('comparison.json')),'5d44b4fbe0b63219151677b16495f81a219d5d8135f1a715762ddc287e675f47');
assert.equal(evidence.runReceiptSha256,'3d9c2f1587a0b4cb0204eb11cc58133f586453fcda02c91db1a6c03b7ddd1d43');
assert.deepEqual(evidence.scores.returnedModelVersions,[MODEL]);
assert.match(evidence.authorResponse,/^PFC-PASS-X1\|[123]{16}$/);
assert.equal(evidence.decisions.length,16);
const submission=Array.from(evidence.authorResponse.split('|')[1],Number);
const humanChoices=new Map(), modelChoices=new Map();
const pairByItem = new Map(bank.pairs.flatMap(p=>p.items.map(id=>[id,p])));
const knights={author:0,gemini:0,optimal:0};
for (const [i,id] of ids.entries()) {
  const b=boards.get(id), row=evidence.decisions[i];
  assert.equal(row.question,i+1);
  assert.equal(row.itemId,id);
  assert.equal(row.pairId,pairByItem.get(id).pairId);
  assert.equal(row.optimal,b.answer);
  assert.equal(row.author,submission[i]);
  humanChoices.set(id,row.author);
  modelChoices.set(id,row.gemini);
  for (const name of Object.keys(knights)) {
    const receiver=b.pieces.find(p=>p.id===b.options[row[name]-1]);
    assert.ok(receiver);
    if (receiver.type==='N') knights[name]++;
  }
}
const human=score(humanChoices,boards,bank.pairs), gemini=score(modelChoices,boards,bank.pairs);
const matched={both:0,humanOnly:0,geminiOnly:0,neither:0};
const pairTable=bank.pairs.map(p=>{
  const h=human.byPair.get(p.pairId),g=gemini.byPair.get(p.pairId);
  const group=h ? (g?'both':'humanOnly') : (g?'geminiOnly':'neither');
  matched[group]++;
  return {pair:p.pairId,group:p.stratum,condition:p.condition,authorSolved:h,geminiSolved:g};
});
const primary={...matched,humanMinusGeminiPairs:matched.humanOnly-matched.geminiOnly};
assert.deepEqual(primary,evidence.scores.primary);
assert.deepEqual(human.result,evidence.scores.human);
assert.deepEqual(gemini.result,evidence.scores.gemini);
assert.deepEqual(knights,evidence.descriptiveKnightChoiceCounts);
const tackles = bank.positions.flatMap(b=>b.oracle).flatMap(row=>row.tacklers);

// Post hoc comparison conditional on the available receivers and their engine payoffs.
function compareReceiverChoices(positions,choiceFor) {
  const qualified={boards:0,safeOrdinaryChosen:0,exposedKnightChosen:0,otherReceiverChosen:0,invalid:0};
  const excluded={knightOptimal:{boards:0,correct:0},noKnight:{boards:0,correct:0},other:{boards:0,correct:0}};
  for (const b of positions) {
    const options=b.options.map((id,i)=>{
      assert.equal(b.oracle[i].receiverId,id);
      return {type:b.pieces.find(p=>p.id===id).type,value:b.oracle[i].retention};
    });
    const knights=options.filter(o=>o.type==='N');
    const safeOrdinary=options.filter(o=>o.type!=='N' && o.value===1);
    const choice=choiceFor(b);
    assert.ok(choice===null || [1,2,3].includes(choice));
    if (knights.length===1 && knights[0].value===0.5 && safeOrdinary.length===1 && options[b.answer-1]===safeOrdinary[0]) {
      assert.deepEqual(options.map(o=>o.value).sort((a,b)=>a-b),[0,0.5,1]);
      qualified.boards++;
      if (choice===null) qualified.invalid++;
      else if (options[choice-1]===safeOrdinary[0]) qualified.safeOrdinaryChosen++;
      else if (options[choice-1]===knights[0]) qualified.exposedKnightChosen++;
      else qualified.otherReceiverChosen++;
    } else {
      const group=knights.length===0 ? excluded.noKnight : options[b.answer-1].type==='N' ? excluded.knightOptimal : excluded.other;
      group.boards++;
      if (choice===b.answer) group.correct++;
    }
  }
  return {qualified,excluded};
}
const samePayoffComparison={
  originalPasses:compareReceiverChoices(json('../pass/data.json').positions,b=>b.geminiChoice),
  followupPasses:compareReceiverChoices(bank.positions,b=>modelChoices.get(b.itemId))
};
console.log(JSON.stringify({
  quiz:manifest.quizId, boards:boards.size, pairs:bank.pairs.length, proposals:generated.proposals,
  verifiedRequestHashes:ids.length, nativePassValues:bank.positions.reduce((sum,b)=>sum+b.oracle.length,0),
  nativeTackleLandings:tackles.reduce((sum,t)=>sum+t.landings,0),
  primary,author:human.result,gemini:gemini.result,pairTable,postHocKnightChoices:knights,
  postHocGeminiReceiverChoices:samePayoffComparison
},null,2));


==> anc/followup/score.mjs <==
import assert from 'node:assert/strict';

export function score(choices, boards, pairs) {
  const byPair = new Map();
  const result = {validBoards:0, correctBoards:0, solvedPairs:0,
    switch:{total:0, bothValid:0, changedReceiver:0, solved:0},
    stay:{total:0, bothValid:0, changedReceiver:0, solved:0}, byStratum:{},
    meanRetentionLossPercentagePointsOnValidChoices:null};
  let loss = 0;
  for (const pair of pairs) {
    const category = result[pair.condition];
    category.total++;
    const stratum = result.byStratum[pair.stratum] ??= {pairs:0, solved:0};
    stratum.pairs++;
    const receivers = [], correct = [];
    for (const id of pair.items) {
      const board = boards.get(id), choice = choices.get(id);
      assert.ok(choice === null || [1,2,3].includes(choice));
      const values = board.oracle.map(row => row.retention);
      assert.equal(values.filter(v => v === Math.max(...values)).length, 1);
      assert.equal(board.answer, 1 + values.indexOf(Math.max(...values)));
      correct.push(choice === board.answer);
      receivers.push(choice === null ? null : board.options[choice - 1]);
      if (choice === null) continue;
      result.validBoards++;
      result.correctBoards += Number(choice === board.answer);
      loss += values[board.answer - 1] - values[choice - 1];
    }
    if (receivers.every(r => r !== null)) {
      category.bothValid++;
      category.changedReceiver += Number(receivers[0] !== receivers[1]);
    }
    const solved = correct.every(Boolean);
    result.solvedPairs += Number(solved);
    category.solved += Number(solved);
    stratum.solved += Number(solved);
    byPair.set(pair.pairId, solved);
  }
  if (result.validBoards) result.meanRetentionLossPercentagePointsOnValidChoices = 100 * loss / result.validBoards;
  return {result, byPair};
}


==> anc/followup/value-of-information.mjs <==
import assert from 'node:assert/strict';
import {readFileSync} from 'node:fs';

const read = path => JSON.parse(readFileSync(new URL(path,import.meta.url),'utf8'));
const mean = values => values.reduce((total,value)=>total+value,0)/values.length;
const tolerance = 1e-12;

function shots() {
  const positions = read('../positions.json');
  return [...Map.groupBy(positions,b=>b.pair)].map(([id,boards])=>{
    assert.equal(boards[0].kind,boards[1].kind);
    return {id,kind:boards[0].kind,boards:boards.map(b=>({
      id:b.id,values:b.actionGoalProbabilities,best:b.best,
      attack:b.board.attacker,carrier:b.board.carrierId,pieces:b.board.pieces,
      actions:b.options.map(label=>label.startsWith('Disguise ') ?
        'Disguise '+label.slice('Disguise '.length).split('/').sort().join('/') : label)
    }))};
  });
}
function passes(file) {
  const bank=read(file), byId=new Map(bank.positions.map(b=>[b.itemId,b]));
  return bank.pairs.map(p=>({id:p.pairId,kind:p.condition,edit:p.edit,boards:p.items.map(id=>{
    const b=byId.get(id);
    assert.deepEqual(b.oracle.map(r=>r.receiverId),b.options);
    return {id,actions:b.options,values:b.oracle.map(r=>r.retention),best:b.answer,
      attack:b.attack,carrier:b.carrier,pieces:b.pieces};
  })}));
}

function evaluate(pair) {
  assert.equal(pair.boards.length,2);
  const actions=pair.boards[0].actions;
  assert.equal(new Set(actions).size,3);
  const members=pair.boards.map(b=>{
    assert.deepEqual([...b.actions].sort(),[...actions].sort());
    assert.equal(b.values.length,actions.length);
    assert.ok(b.values.every(v=>Number.isFinite(v) && v>=0 && v<=1));
    const maximum=Math.max(...b.values);
    assert.equal(b.values.filter(v=>v===maximum).length,1);
    assert.equal(b.values[b.best-1],maximum);
    return {id:b.id,values:actions.map(a=>b.values[b.actions.indexOf(a)]),optimalAction:b.actions[b.best-1]};
  });
  const [a,b]=members;
  assert.equal(pair.kind,a.optimalAction===b.optimalAction ? 'stay' : 'switch');
  const fixedActionValues=actions.map((_,i)=>(a.values[i]+b.values[i])/2);
  const knownMember=(Math.max(...a.values)+Math.max(...b.values))/2;
  const hiddenMember=Math.max(...fixedActionValues);
  const gain=knownMember-hiddenMember;
  assert.ok(gain>=-tolerance);
  if (pair.kind==='stay') assert.ok(Math.abs(gain)<tolerance);
  else assert.ok(gain>0);
  return {id:pair.id,kind:pair.kind,edit:pair.edit,actions,members,fixedActionValues,
    optimalFixedActions:actions.filter((_,i)=>Math.abs(fixedActionValues[i]-hiddenMember)<tolerance),
    knownMember,hiddenMember,gain};
}
function maskedObservation(pair) {
  const [a,b]=pair.boards;
  const byId=new Map(b.pieces.map(p=>[p.id,p]));
  const changed=a.pieces.filter(p=>p.square!==byId.get(p.id)?.square);
  assert.equal(changed.length,1);
  const mover=changed[0];
  assert.notEqual(mover.team,a.attack);
  assert.deepEqual([mover.type,mover.team],[byId.get(mover.id).type,byId.get(mover.id).team]);
  const hide=board=>JSON.stringify([board.attack,board.carrier,board.actions,
    board.pieces.filter(p=>p.id!==mover.id).map(p=>[p.id,p.type,p.team,p.square]).sort((x,y)=>x[0].localeCompare(y[0],'en'))]);
  const observation=hide(a);
  assert.equal(observation,hide(b));
  return observation;
}
function verifyAndEvaluate(pairs) {
  assert.equal(new Set(pairs.map(maskedObservation)).size,pairs.length);
  return pairs.map(evaluate);
}
function summarize(rows) {
  const out={};
  for (const group of ['switch','stay','all']) {
    const selected=group==='all' ? rows : rows.filter(p=>p.kind===group);
    out[group]={pairs:selected.length,meanKnownMember:mean(selected.map(p=>p.knownMember)),
      meanHiddenMember:mean(selected.map(p=>p.hiddenMember)),
      meanGainPercentagePoints:100*mean(selected.map(p=>p.gain))};
  }
  return out;
}
const originalShots=verifyAndEvaluate(shots());
const originalPasses=verifyAndEvaluate(passes('../pass/data.json'));
const followupPasses=verifyAndEvaluate(passes('bank.json'));
assert.deepEqual([originalShots.length,originalPasses.length,followupPasses.length],[60,40,8]);
const example=followupPasses.find(p=>p.id==='m02');
assert.ok(example);
console.log(JSON.stringify({originalShots:summarize(originalShots),originalPasses:summarize(originalPasses),
  followupPasses:summarize(followupPasses),workedFollowupPair:example},null,2));


==> anc/geometry.mjs <==
import assert from 'node:assert/strict';

const point = square => ({x: square.charCodeAt(0) - 97, y: Number(square.slice(1))});
const squareName = ({x, y}) => String.fromCharCode(97 + x) + y;

function menuChoice(item, targetIndex) {
  const {targets} = item.board;
  const label = targetIndex === 2 ? 'Disguise ' + targets.join('/') : 'Declare file ' + targets[targetIndex];
  const index = item.options.indexOf(label);
  assert.ok(index >= 0, 'Missing shot ' + label);
  return index;
}

function bestAction(item, rows) {
  const values = [Math.min(...rows.map(r => r[0])), Math.min(...rows.map(r => r[1])),
    Math.min(...rows.map(([first, second]) => (first + second) / 2))];
  const best = Math.max(...values);
  const winner = [2, 0, 1].find(i => best - values[i] <= 1e-12);
  return {index: menuChoice(item, winner), values};
}

function geometry(item) {
  const {board} = item;
  const keeper = board.pieces.find(p => p.team !== board.attacker && p.type === 'K');
  const shooter = board.pieces.find(p => p.id === board.carrierId);
  const origin = point(keeper.square);
  const otherPieces = board.pieces.filter(p => p.id !== keeper.id);
  const occupiedSquares = new Set(otherPieces.map(p => p.square));
  const replies = [];
  for (let dx = -1; dx <= 1; dx++) for (let dy = -1; dy <= 1; dy++) {
    const dest = {x: origin.x + dx, y: origin.y + dy};
    if (dest.x < 0 || dest.x > 13 || dest.y < 1 || dest.y > 17 || occupiedSquares.has(squareName(dest))) continue;
    replies.push(dest);
  }
  const goalRank = board.attacker === 'white' ? 17.5 : 0.5;
  const targets = board.targets.map(file => ({x: file.charCodeAt(0) - 97, y: goalRank}));
  return {origin, shooter, source: point(shooter.square), otherPieces, targets, replies};
}

function inOwnBox(attacker, p) {
  return p.x >= 4 && p.x <= 9 && (attacker === 'black' ? p.y <= 3 : p.y >= 15);
}

// Interior intersection excludes touching a corner or travelling along a cell edge.
function crossesCell(source, target, center) {
  let lo = 0, hi = 1;
  for (const axis of ['x', 'y']) {
    const delta = target[axis] - source[axis];
    if (delta === 0) {
      if (Math.abs(source[axis] - center[axis]) >= 0.5) return false;
      continue;
    }
    const first = (center[axis] - 0.5 - source[axis]) / delta;
    const last = (center[axis] + 0.5 - source[axis]) / delta;
    lo = Math.max(lo, Math.min(first, last));
    hi = Math.min(hi, Math.max(first, last));
  }
  return hi - lo > 1e-10;
}

function keeperMultiplier(source, target, keeper) {
  const dx = target.x - source.x, dy = target.y - source.y;
  const projection = ((keeper.x - source.x) * dx + (keeper.y - source.y) * dy) / (dx * dx + dy * dy);
  if (projection < 0) return 1;
  const u = Math.min(projection, 1);
  const distance = Math.hypot(source.x + u * dx - keeper.x, source.y + u * dy - keeper.y);
  return 1 - Math.exp(-distance * distance);
}

// Only a public item enters these policies. No engine, table, pair ID, or answer key is consulted.
export function coordinatePolicies(item) {
  const {origin, shooter, source, otherPieces, targets, replies} = geometry(item);
  const side = item.board.attacker;
  const gaps = targets.map(t => Math.abs(origin.x - t.x));
  const farther = gaps[0] === gaps[1] ? 2 : gaps[0] > gaps[1] ? 0 : 1;
  const covered = targets.map(t => replies.some(p => p.x === t.x && inOwnBox(side, p)));
  let reachable = farther;
  if (covered[0] && covered[1]) reachable = 2;
  else if (covered[0] || covered[1]) reachable = covered[0] ? 1 : 0;
  const defenders = otherPieces.filter(p => p.team !== side).map(p => point(p.square));
  const rows = replies.map(dest => {
    const inside = inOwnBox(side, dest);
    const bodies = inside ? defenders : [...defenders, dest];
    return targets.map(t => {
      const blocked = shooter.type === 'N' ? 0 : bodies.filter(body => crossesCell(source, t, body)).length;
      return 0.55 ** blocked * (inside ? keeperMultiplier(source, t, dest) : 1);
    });
  });
  return {fartherFile: menuChoice(item, farther), alwaysDisguise: menuChoice(item, 2),
    reachableFiles: menuChoice(item, reachable), simplifiedGeometry: bestAction(item, rows).index,
    firstMenuOption: 0, secondMenuOption: 1, thirdMenuOption: 2};
}


==> anc/native/LICENSE <==
MIT License

Copyright (c) 2026 yuanrui3

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/native/engine.mjs <==
/** Football Chess, expanded rules. Coordinates: a17=(0,0), n1=(13,16). */
export const TYPES = Object.freeze(['K', 'Q', 'R', 'B', 'N', 'P']);
export const BOARD_WIDTH = 14;
export const BOARD_HEIGHT = 17;
export const GOAL_FILES = Object.freeze([5, 6, 7, 8]);
export const BOX_FILES = Object.freeze([4, 5, 6, 7, 8, 9]);
export const BOX_DEPTH = 3;
export const CENTRAL_GOAL_FILES = Object.freeze([6, 7]);
export const MIDFIELD_RANK = Math.floor(BOARD_HEIGHT / 2);
export const BOARD_CENTER_X = (BOARD_WIDTH - 1) / 2;
export const FILE_LABELS = 'abcdefghijklmn';
export const RULES_VERSION = 22;
export const ALLOW_OUTFIELD_BOXES = true;
export const LONG_TACKLE_RANGE = 5;
export const MOVE_RANGE = 10;
export const BOX_MOVE_COST = 2;
export const DRIBBLE_RANGE = 8;
export const ACTION_SECONDS = 30;
export const STALLING_RULE = Object.freeze({rounds: 3, minProgress: 4});
export const PACE_RULE = Object.freeze({maxDribbleRounds: 4, repetitionOccurrences: 3, maxCycleRounds: 3, historyRounds: 7});
// Tunable board-game parameters, not fitted football statistics. Distance is in
// board squares and time is in abstract units set by ballSpeed.
export const SHOT_MODEL = Object.freeze({
  version: 19, ballSpeed: 6, blockPerDefender: 0.45, blockCornerShare: 0.85, knightGoalMultiplier: 1, directFreeKickGoalMultiplier: 2, finishingAccuracyMultiplier: 1.15,
  parryInPlayShare: 0.20, reboundBoxMargin: 2,
  targetBase: 0.98, distanceDecay: 0.018, distancePenaltyStart: 3, longShotDecay: 0.06, rookLongShotDecay: 0.03, minOnTarget: 0.01, maxOnTarget: 0.98,
  angleFloor: 0.65, angleWeight: 0.35, postAngleFloor: 0.10, postAngleWeight: 0.90, postAngleExponent: 1.5,
  wideAngleStartDegrees: 45, wideAngleFullDegrees: 90, wideAngleAccuracyBonus: 0.25,
  centralLaneAccuracyBonus: 0.15,
  boxRadius: 0.4, boxDiveSpeed: 1.3, boxReactionDelay: 0.15, boxMaxSave: 0.90,
  rushRange: 6, rushRadius: 0.9, rushMaxSave: 0.20,
  outsideRadius: 0, outsideDiveSpeed: 0, outsideReactionDelay: 0, outsideMaxSave: 0,
  readinessBase: 0.35, readinessTime: 0.45,
  impactSpeedDecay: 0.08, parryMin: 0.05, parrySpeedWeight: 0.60, parryStretchWeight: 0.25, parryRushWeight: 0.45, parryMax: 0.90
});

const TEAMS = ['white', 'black'];
const DIAGONALS = [[1, 1], [1, -1], [-1, 1], [-1, -1]];
const STRAIGHTS = [[1, 0], [-1, 0], [0, 1], [0, -1]];
const DIRECTIONS = [...STRAIGHTS, ...DIAGONALS];
const KNIGHT = [[1, 2], [2, 1], [-1, 2], [-2, 1], [1, -2], [2, -1], [-1, -2], [-2, -1]];
const NAMES = {K: 'goalkeeper', Q: 'queen', R: 'rook', B: 'bishop', N: 'knight', P: 'pawn'};
const SQUAD = ['K', 'Q', 'R1', 'R2', 'B1', 'B2', 'N1', 'N2', 'P1', 'P2', 'P3'];
export const FOUL_RULE = Object.freeze({foul: 0.10, red: 0.02, yellow: 0.05, plain: 0.03, clean: 0.90, penaltyGoal: 0.80, penaltyFailure: 0.20, minimumPlayers: 7});
const other = team => team === 'white' ? 'black' : 'white';
const inside = (x, y) => Number.isInteger(x) && Number.isInteger(y) && x >= 0 && x < BOARD_WIDTH && y >= 0 && y < BOARD_HEIGHT;
export const isBox = (x, y) => inside(x, y) && BOX_FILES.includes(x) && (y < BOX_DEPTH || y >= BOARD_HEIGHT - BOX_DEPTH);
export const isGoalMouth = (x, y) => inside(x, y) && GOAL_FILES.includes(x) && (y === 0 || y === BOARD_HEIGHT - 1);
const pieceAt = (state, x, y) => state.pieces.find(p => p.x === x && p.y === y);
const allowedSquare = (piece, x, y) => inside(x, y)
  && (!isGoalMouth(x, y) || piece.type === 'K' && inOwnBox(piece.team, x, y))
  && (!isBox(x, y) || (piece.type === 'K' ? inOwnBox(piece.team, x, y) : ALLOW_OUTFIELD_BOXES || piece.type === 'N'));
export const canOccupySquare = (piece, x, y) => allowedSquare(piece, x, y);
const square = (x, y) => inside(x, y) ? `${FILE_LABELS[x]}${BOARD_HEIGHT - y}` : 'the net';
const title = team => team === 'white' ? 'White' : 'Black';
const copy = state => JSON.parse(JSON.stringify(state));
const addLog = (state, line) => { state.log = [...(state.log || []), line].slice(-80); };
const goalAt = (x, y) => GOAL_FILES.includes(x) ? (y === -1 ? 'white' : y === BOARD_HEIGHT ? 'black' : null) : null;
const shotScoringTeam = (x, y) => goalAt(x, y) || (GOAL_FILES.includes(x) && y === 0 ? 'white' : GOAL_FILES.includes(x) && y === BOARD_HEIGHT - 1 ? 'black' : null);
const distance = (a, b) => Math.max(Math.abs(a.x - b.x), Math.abs(a.y - b.y));
const freshBudget = () => ({normalUsed: false, pawnUsed: false, dribbleUsed: false});
const positionalTurn = state => state.phase === 'attackMove' || state.phase === 'defendMove';
// An older save spent a shared move on either the carrier or a teammate. When
// that move is already used, do not grant an extra carrier move on reload.
const budgetFor = state => ({normalUsed: !!state.positionBudget?.normalUsed, pawnUsed: !!state.positionBudget?.pawnUsed, dribbleUsed: state.positionBudget?.dribbleUsed === undefined ? !!state.positionBudget?.normalUsed : !!state.positionBudget.dribbleUsed});
const attackingCarrier = (state, piece) => state.phase === 'attackMove' && !state.restart && piece?.id === state.ball.carrierId && piece.team === state.attack;
const clamp = (number, minimum, maximum) => Math.max(minimum, Math.min(maximum, number));

// Match management is a small, optional preference adjustment, not a rule or
// probability change. The live clock is supplied separately by the caller.
// One goal changes relevant weights by 2% early to 6% late; two or more goals
// cap that change at 12%. Untimed play uses a mild 3% change per goal.
export const MATCH_TACTICS = Object.freeze({early: 0.04, late: 0.12, untimed: 0.06, goalCap: 2});
function normalizedMatchContext(context) {
  if (!context || typeof context !== 'object' || !Number.isFinite(context.durationSeconds) || context.durationSeconds < 0) return null;
  if (context.durationSeconds === 0) return context.remainingSeconds === null || context.remainingSeconds === undefined
    ? {durationSeconds: 0, remainingSeconds: null} : null;
  if (!Number.isFinite(context.remainingSeconds) || context.remainingSeconds < 0 || context.remainingSeconds > context.durationSeconds) return null;
  return {durationSeconds: context.durationSeconds, remainingSeconds: context.remainingSeconds};
}
export function matchTacticsProfile(state, team, matchContext = state?.aiMatchContext) {
  const context = normalizedMatchContext(matchContext);
  const score = state?.score;
  const difference = TEAMS.includes(team) && Number.isFinite(score?.[team]) && Number.isFinite(score?.[other(team)])
    ? score[team] - score[other(team)] : 0;
  const late = context?.durationSeconds > 0 ? (1 - context.remainingSeconds / context.durationSeconds) ** 2 : 0;
  const scale = !context ? 0 : context.durationSeconds === 0 ? MATCH_TACTICS.untimed
    : MATCH_TACTICS.early + (MATCH_TACTICS.late - MATCH_TACTICS.early) * late;
  const aggression = context && difference ? -Math.sign(difference) * Math.min(MATCH_TACTICS.goalCap, Math.abs(difference)) / MATCH_TACTICS.goalCap * scale : 0;
  return {mode: aggression > 0 ? 'chasing' : aggression < 0 ? 'protecting' : 'balanced', aggression, late,
    progress: 1 + aggression, support: 1 + aggression, risk: 1 - aggression,
    cover: 1 - aggression, press: 1 + aggression, shot: 1 + aggression / 2, control: 1 - aggression / 2};
}
function withMatchContext(state, context) {
  const normalized = normalizedMatchContext(context);
  if (!state) return state;
  if (normalized) return {...state, aiMatchContext: normalized};
  // Only this call's explicit options may opt a public decision into match
  // management. Internal search successors keep their context directly.
  if (Object.prototype.hasOwnProperty.call(state, 'aiMatchContext')) {
    const {aiMatchContext, ...plain} = state;
    return plain;
  }
  return state;
}
export const inOwnBox = (team, x, y) => inside(x, y) && BOX_FILES.includes(x) && (team === 'black' ? y < BOX_DEPTH : team === 'white' ? y >= BOARD_HEIGHT - BOX_DEPTH : false);

// A clean catch offers one optional kick before either side can reposition.
// Holding declines that option and restores the ordinary positioning round.
export function canQuickRelease(state) {
  if (state?.phase !== 'keeperRelease' || state.releaseReason !== 'catch' || state.restart) return false;
  const keeper = state.pieces?.find(piece => piece.id === state.ball?.carrierId);
  return !!keeper && keeper.type === 'K' && keeper.team === state.attack
    && keeper.x === state.ball.x && keeper.y === state.ball.y && inOwnBox(keeper.team, keeper.x, keeper.y);
}

// A loose pass can survive several positioning actions, which overwrite
// lastAction. Keep its kicker separately until somebody controls the ball.
function looseKickOrigin(state) {
  if (state.ball.carrierId) return null;
  const saved = state.looseBallKickOrigin;
  const previous = state.lastAction;
  const legacy = (Number(state.rulesVersion) || 0) < 9 && ['kick', 'miss'].includes(previous?.type)
    && !previous.receiverId && previous.to?.x === state.ball.x && previous.to?.y === state.ball.y
    ? {team: previous.team, pieceId: previous.pieceId, from: previous.from} : null;
  const origin = saved || legacy;
  const kicker = state.pieces.find(piece => piece.id === origin?.pieceId && piece.team === origin?.team);
  return kicker && kicker.team === state.attack ? {team: kicker.team, pieceId: kicker.id,
    ...(origin.from && inside(origin.from.x, origin.from.y) ? {from: {x: origin.from.x, y: origin.from.y}} : {})} : null;
}

function ownPassEntryForbidden(state, piece, target) {
  if (!isBox(target.x, target.y)) return false;
  if (state.ball.carrierId === piece.id) return !isBox(piece.x, piece.y);
  if (state.ball.carrierId || state.ball.x !== target.x || state.ball.y !== target.y) return false;
  const origin = looseKickOrigin(state);
  return origin?.pieceId === piece.id && !isBox(origin.from?.x ?? piece.x, origin.from?.y ?? piece.y);
}

const freshProgress = state => ({team: state.attack, anchorY: state.ball.y, rounds: 0, pendingRelease: false, excludeRelease: false});
export const isOwnHalf = (team, y) => Number.isInteger(y) && y >= 0 && y < BOARD_HEIGHT
  && (team === 'white' ? y > MIDFIELD_RANK : team === 'black' && y < MIDFIELD_RANK);
const netProgress = (team, anchorY, y) => ((team === 'white' ? -1 : 1) * (y - anchorY)) || 0;
function progressFor(state) {
  const tracker = state.ballProgress;
  if (!tracker || tracker.team !== state.attack || !TEAMS.includes(tracker.team)
      || !Number.isInteger(tracker.anchorY) || tracker.anchorY < 0 || tracker.anchorY >= BOARD_HEIGHT
      || !Number.isInteger(tracker.rounds) || tracker.rounds < 0 || tracker.rounds >= STALLING_RULE.rounds) return freshProgress(state);
  return {team: tracker.team, anchorY: tracker.anchorY, rounds: tracker.rounds, pendingRelease: !!tracker.pendingRelease, excludeRelease: !!tracker.excludeRelease,
    ...(tracker.releaseAlreadyCounted ? {releaseAlreadyCounted: true} : {})};
}

// A round ends at the resolved kick, not at its furthest dribble. Thus carrying
// forward and passing back does not manufacture progress. The preview remains
// useful during positioning without committing a new checkpoint too early.
export function progressInfo(state) {
  const saved = progressFor(state);
  const tracker = isOwnHalf(saved.team, saved.anchorY) ? saved : {...saved, anchorY: state.ball.y, rounds: 0};
  const progress = netProgress(tracker.team, tracker.anchorY, state.ball.y);
  const active = isOwnHalf(tracker.team, state.ball.y) && !state.restart && !['kickoff', 'keeperReact', 'finished'].includes(state.phase) && !tracker.excludeRelease;
  const needed = Math.max(0, STALLING_RULE.minProgress - progress);
  return {team: tracker.team, rounds: tracker.rounds, roundsRemaining: STALLING_RULE.rounds - tracker.rounds,
    anchorY: tracker.anchorY, progress, needed, active, warning: active && tracker.rounds >= STALLING_RULE.rounds - 1 && needed > 0};
}

function resetProgress(state) { state.ballProgress = freshProgress(state); }

// Only the possessing side's completed rounds enter this history. Defensive
// replies and free off-ball shuffles cannot make the responding side guilty,
// or disguise a recurring ball route. A loose self-pass retains its kicker's
// identity until a different player actually controls the ball.
const ballAdvance = state => ((state.attack === 'white' ? -1 : 1) * state.ball.y) || 0;
const paceOwner = state => state.ball.carrierId || looseKickOrigin(state)?.pieceId || null;
const freshPace = state => ({team: state.attack, carrierId: paceOwner(state), dribbleRounds: 0,
  dribbledThisRound: false, history: [], furthestAdvance: ballAdvance(state)});
function paceFor(state) {
  const saved = state.paceControl, fresh = freshPace(state);
  if (!saved || saved.team !== state.attack || !TEAMS.includes(saved.team)) return fresh;
  // Imported/corrupted metadata must not invent four previous carries for a
  // different player. Live counters already satisfy these finite invariants.
  const validCarrier = saved.carrierId === null || state.pieces.some(piece => piece.id === saved.carrierId && piece.team === saved.team);
  if (!validCarrier || !Number.isInteger(saved.dribbleRounds) || saved.dribbleRounds < 0 || saved.dribbleRounds > PACE_RULE.maxDribbleRounds
      || typeof saved.dribbledThisRound !== 'boolean' || saved.carrierId === null && (saved.dribbleRounds || saved.dribbledThisRound)) return fresh;
  const carrierId = saved.carrierId || fresh.carrierId;
  const validKey = key => typeof key === 'string' && key.length < 70
    && /^(?:[0-9]|1[0-3]),(?:[0-9]|1[0-6]):(?:white|black)-(?:K|Q|R[12]|B[12]|N[12]|P[123])$/.test(key)
    && key.split(':')[1].startsWith(`${saved.team}-`);
  return {team: saved.team, carrierId,
    dribbleRounds: clamp(Math.floor(Number(saved.dribbleRounds) || 0), 0, PACE_RULE.maxDribbleRounds),
    dribbledThisRound: !!saved.dribbledThisRound && !!carrierId,
    history: Array.isArray(saved.history) ? saved.history.filter(validKey).slice(-PACE_RULE.historyRounds) : [],
    furthestAdvance: Number.isFinite(saved.furthestAdvance) ? clamp(saved.furthestAdvance, -BOARD_HEIGHT + 1, BOARD_HEIGHT - 1) || 0 : fresh.furthestAdvance};
}
const resetPace = state => { state.paceControl = null; };
function repeatedPacePeriod(history, occurrences = PACE_RULE.repetitionOccurrences) {
  for (let period = 1; period <= PACE_RULE.maxCycleRounds; period++) {
    if (history.length <= period * (occurrences - 1)) continue;
    const last = history.length - 1;
    if (Array.from({length: occurrences - 1}, (_, index) => history[last] === history[last - (index + 1) * period]).every(Boolean)
        && Array.from({length: period}, (_, offset) => history[last - offset] === history[last - period - offset]).every(Boolean)) return period;
  }
  return 0;
}
export function paceInfo(state) {
  const tracker = paceFor(state), active = !state.restart && !['kickoff', 'keeperReact', 'finished'].includes(state.phase);
  const spent = tracker.dribbleRounds + (tracker.dribbledThisRound ? 1 : 0);
  const repetitionWarning = active && !!repeatedPacePeriod(tracker.history, 2);
  return {team: tracker.team, active, carrierId: tracker.carrierId, dribbleRounds: tracker.dribbleRounds,
    dribbledThisRound: tracker.dribbledThisRound, dribbleRoundsRemaining: Math.max(0, PACE_RULE.maxDribbleRounds - spent),
    warning: active && (spent >= PACE_RULE.maxDribbleRounds - 1 || repetitionWarning), repetitionWarning, historyRounds: tracker.history.length};
}
function paceHandoff(state, pieceId) {
  const tracker = paceFor(state);
  if (pieceId !== tracker.carrierId) Object.assign(tracker, {carrierId: pieceId, dribbleRounds: 0, dribbledThisRound: false});
  state.paceControl = tracker;
}
function forbiddenPaceCarry(state, piece, move) {
  if (state.restart || state.phase !== 'attackMove' || piece.team !== state.attack) return false;
  const carry = state.ball.carrierId === piece.id || !state.ball.carrierId && move.x === state.ball.x && move.y === state.ball.y
    && looseKickOrigin(state)?.pieceId === piece.id;
  if (!carry) return false;
  const tracker = paceFor(state);
  return tracker.carrierId === piece.id && tracker.dribbleRounds >= PACE_RULE.maxDribbleRounds;
}
function paceFreeKick(state, team, offence, reason, details, triggeringAction) {
  const restart = awardRestart(state, 'stalling', other(team), offence, {reason});
  state.lastAction = {type: 'stalling', team, reason, offence, ...details, triggeringAction: copy(triggeringAction),
    restart: copy(restart), to: {...state.ball}, outcome: 'stalling'};
  addLog(state, reason === 'dribbleLimit'
    ? `${title(team)} attempts a fifth dribbling round with the same player. ${title(restart.team)} has an indirect free kick near ${square(offence.x, offence.y)}. Both teams may reposition.`
    : `${title(team)} repeats a ${details.cycleRounds}-round ball route for the third time without new forward progress. ${title(restart.team)} has an indirect free kick near ${square(offence.x, offence.y)}. Both teams may reposition.`);
  return state;
}
function completePaceRound(state, source) {
  const tracker = state.paceControl ? paceFor(state) : paceFor(source);
  if (source.restart || source.phase === 'kickoff' || state.restart || state.attack !== source.attack) { resetPace(state); return; }
  if (tracker.dribbledThisRound) tracker.dribbleRounds = Math.min(PACE_RULE.maxDribbleRounds, tracker.dribbleRounds + 1);
  tracker.dribbledThisRound = false;
  const advance = ballAdvance(state);
  if (advance > tracker.furthestAdvance) { tracker.history = []; tracker.furthestAdvance = advance; }
  const owner = paceOwner(state) || tracker.carrierId;
  if (owner) tracker.history = [...tracker.history, `${state.ball.x},${state.ball.y}:${owner}`].slice(-PACE_RULE.historyRounds);
  state.paceControl = tracker;
  const cycleRounds = repeatedPacePeriod(tracker.history);
  if (cycleRounds) paceFreeKick(state, state.attack, {x: state.ball.x, y: state.ball.y}, 'repetition',
    {cycleRounds, repetitions: PACE_RULE.repetitionOccurrences}, state.lastAction);
}

function completeAttackingRound(state, source) {
  completeProgressRound(state, source);
  if (!state.restart) completePaceRound(state, source);
}

function completeProgressRound(state, source) {
  if (source.restart || source.phase === 'kickoff') { resetProgress(state); return; }
  const tracker = progressFor(source);
  if (tracker.team !== state.attack || tracker.excludeRelease) { resetProgress(state); return; }
  // Only a completed round whose checkpoint and final ball are both in the
  // possessing team's own half spends its allowance. Crossing midfield and
  // passing back within that same round therefore cannot erase old rounds.
  if (!isOwnHalf(tracker.team, tracker.anchorY) || !isOwnHalf(tracker.team, state.ball.y)) { resetProgress(state); return; }
  const progress = netProgress(tracker.team, tracker.anchorY, state.ball.y);
  if (progress >= STALLING_RULE.minProgress) { resetProgress(state); return; }
  const rounds = tracker.rounds + 1;
  if (rounds < STALLING_RULE.rounds) {
    state.ballProgress = {...tracker, rounds, pendingRelease: false, excludeRelease: false};
    return;
  }
  const offence = {x: state.ball.x, y: state.ball.y}, triggeringAction = copy(state.lastAction);
  const restart = awardRestart(state, 'stalling', other(tracker.team), offence, {reason: 'stalling'});
  state.lastAction = {type: 'stalling', team: tracker.team, offence, progress, rounds,
    triggeringAction, restart: copy(restart), to: {...state.ball}, outcome: 'stalling'};
  addLog(state, `${title(tracker.team)} fails to advance the ball at least ${STALLING_RULE.minProgress} net squares in ${STALLING_RULE.rounds} completed rounds. ${title(restart.team)} has an indirect free kick near ${square(offence.x, offence.y)}. Both teams may reposition.`);
}

function finishKickProgress(state, source, backPass, interception) {
  if (interception) { resetProgress(state); resetPace(state); return; }
  const tracker = progressFor(source);
  const excluded = !!source.restart || source.phase === 'kickoff' || tracker.excludeRelease;
  // A loose teammate pass already completed its round before a king picked
  // it up. Its compulsory release may make real progress, but cannot spend
  // a second round merely because that pass was collected in two actions.
  if (source.phase === 'keeperRelease' && tracker.releaseAlreadyCounted) {
    if (excluded || !isOwnHalf(tracker.team, tracker.anchorY) || !isOwnHalf(tracker.team, state.ball.y)
        || netProgress(tracker.team, tracker.anchorY, state.ball.y) >= STALLING_RULE.minProgress) resetProgress(state);
    else {
      const {releaseAlreadyCounted, ...continued} = tracker;
      state.ballProgress = {...continued, pendingRelease: false, excludeRelease: false};
    }
    return;
  }
  if (backPass) {
    state.ballProgress = {...(excluded ? freshProgress(state) : tracker), pendingRelease: true, excludeRelease: excluded};
  } else if (excluded) { resetProgress(state); resetPace(state); }
  else completeAttackingRound(state, source);
}

const formationPreset = (name, description, strength, tradeoff, positions) => Object.freeze({
  name, description, strength, tradeoff,
  positions: Object.freeze(Object.fromEntries(Object.entries(positions).map(([id, coordinates]) => [id, Object.freeze(coordinates)])))
});
// These are starting positions, not AI policies or extra movement allowances.
// Coordinates describe Ivory; Obsidian uses the same shape rotated 180 degrees.
export const FORMATION_PRESETS = Object.freeze({
  aggressive: formationPreset('Aggressive', 'Higher support for early attacks.',
    'Closer midfield support and earlier wing options.',
    'More space behind the supporting line on turnovers.', {
      K: [6, 15], Q: [6, 10], R1: [1, 12], R2: [12, 12],
      B1: [4, 10], B2: [11, 12], N1: [3, 9], N2: [9, 10],
      P1: [5, 13], P2: [7, 13], P3: [9, 13]
    }),
  neutral: formationPreset('Neutral', 'Balanced midfield links and defensive cover.',
    'Forward knight outlets with a three-pawn screen.',
    'Neither the closest attacking support nor the deepest cover.', {
      K: [6, 15], Q: [6, 12], R1: [1, 13], R2: [12, 13],
      B1: [2, 12], B2: [11, 12], N1: [3, 9], N2: [9, 10],
      P1: [5, 13], P2: [7, 13], P3: [9, 13]
    }),
  defensive: formationPreset('Defensive', 'A compact screen with shorter build-up links.',
    'Linked receivers and deeper cover near your box.',
    'Crowded build-up lanes and more ground to reach midfield.', {
      K: [6, 15], Q: [6, 13], R1: [1, 13], R2: [12, 13],
      B1: [2, 13], B2: [11, 13], N1: [4, 11], N2: [9, 11],
      P1: [5, 13], P2: [7, 13], P3: [9, 13]
    })
});
const validFormation = preset => typeof preset === 'string' && Object.hasOwn(FORMATION_PRESETS, preset);
const formationSelections = formations => Object.fromEntries(TEAMS.map(team => [team, validFormation(formations?.[team]) ? formations[team] : 'neutral']));

function formation(kickoff, formations) {
  const selected = formationSelections(formations);
  const locations = Object.fromEntries(TEAMS.map(team => [team, Object.fromEntries(
    Object.entries(FORMATION_PRESETS[selected[team]].positions).map(([id, [x, y]]) => [id,
      team === 'white' ? [x, y] : [BOARD_WIDTH - 1 - x, BOARD_HEIGHT - 1 - y]])
  )]));
  locations[kickoff].Q = [CENTRAL_GOAL_FILES[kickoff === 'white' ? 0 : 1], MIDFIELD_RANK];
  return TEAMS.flatMap(team => SQUAD.map(id => ({id: `${team}-${id}`, team, type: id[0], x: locations[team][id][0], y: locations[team][id][1]})));
}

// Setup-only helper: the app additionally checks its pre-match stage because
// kickoff also occurs after a goal. Reset only the requested side, so changing
// an opponent's preset never discards a manually arranged friendly formation.
export function setStartingFormation(state, team, preset) {
  if (!TEAMS.includes(team)) throw new RangeError('Choose Ivory or Obsidian for the starting formation.');
  if (!validFormation(preset)) throw new RangeError('Choose Aggressive, Neutral, or Defensive.');
  if (state?.phase !== 'kickoff') throw new Error('Starting formations may only be arranged before kickoff.');
  const next = copy(state);
  next.formations = {...formationSelections(state.formations), [team]: preset};
  const full = formation(next.attack, next.formations);
  next.pieces = next.pieces.map(piece => {
    if (piece.team !== team) return piece;
    const home = full.find(candidate => candidate.id === piece.id);
    if (!home) return piece;
    const spot = piece.replacementKeeper ? full.find(candidate => candidate.id === `${team}-K`) : home;
    return {...piece, x: spot.x, y: spot.y};
  });
  if (next.attack === team) {
    const candidates = next.pieces.filter(piece => piece.team === team);
    const carrier = candidates.find(piece => piece.id === `${team}-Q` && piece.type !== 'K')
      || candidates.find(piece => piece.type !== 'K') || candidates[0];
    if (!carrier) throw new Error('The kickoff team needs an active player.');
    Object.assign(carrier, {x: CENTRAL_GOAL_FILES[team === 'white' ? 0 : 1], y: MIDFIELD_RANK});
    next.ball = {x: carrier.x, y: carrier.y, carrierId: carrier.id};
    next.ballProgress = freshProgress(next);
    next.paceControl = null;
  }
  return next;
}

function disciplineFor(state) {
  return Object.fromEntries(TEAMS.flatMap(team => SQUAD.flatMap(suffix => {
    const id = `${team}-${suffix}`, saved = state.discipline?.[id], dismissed = state.sentOff?.find(piece => piece.id === id);
    return saved || dismissed ? [[id, {yellowCards: clamp(Math.floor(Number(saved?.yellowCards ?? dismissed?.yellowCards) || 0), 0, 2), redCard: !!saved?.redCard || !!dismissed}]] : [];
  })));
}

function resetActiveFormation(state, kickoff) {
  const active = new Map(state.pieces.map(piece => [piece.id, piece])), full = formation(kickoff, state.formations);
  const pieces = full.filter(piece => active.has(piece.id)).map(piece => {
    const previous = active.get(piece.id);
    if (!previous.replacementKeeper) return {...piece};
    const keeperStart = full.find(candidate => candidate.id === `${piece.team}-K`);
    return {...piece, x: keeperStart.x, y: keeperStart.y, type: 'K', originalType: previous.originalType, replacementKeeper: true};
  });
  const candidates = pieces.filter(piece => piece.team === kickoff);
  const kickoffPlayer = candidates.find(piece => piece.id === `${kickoff}-Q` && piece.type !== 'K')
    || candidates.find(piece => piece.type !== 'K') || candidates[0];
  if (kickoffPlayer) Object.assign(kickoffPlayer, {x: CENTRAL_GOAL_FILES[kickoff === 'white' ? 0 : 1], y: MIDFIELD_RANK});
  state.pieces = pieces;
  return kickoffPlayer;
}

function forfeitIfShort(state) {
  const short = TEAMS.find(team => state.pieces.filter(piece => piece.team === team).length < FOUL_RULE.minimumPlayers);
  if (!short) return false;
  state.phase = 'finished'; state.winner = other(short); state.finishReason = 'forfeit'; state.forfeitingTeam = short;
  state.pendingShot = null; state.restart = null; state.releaseReason = null;
  return true;
}

function replaceDismissedKeeper(state, team, origin) {
  if (state.pieces.some(piece => piece.team === team && piece.type === 'K')) return null;
  const candidates = state.pieces.filter(piece => piece.team === team);
  candidates.sort((a, b) => Number(b.type === 'P') - Number(a.type === 'P')
    || Math.hypot(a.x - origin.x, a.y - origin.y) - Math.hypot(b.x - origin.x, b.y - origin.y) || a.id.localeCompare(b.id));
  const replacement = candidates[0];
  if (!replacement) return null;
  const squares = [];
  for (let y = 0; y < BOARD_HEIGHT; y++) for (let x = 0; x < BOARD_WIDTH; x++) {
    const occupant = pieceAt(state, x, y);
    if (inOwnBox(team, x, y) && (!occupant || occupant.id === replacement.id)) squares.push({x, y});
  }
  const orientation = team === 'white' ? 1 : -1;
  squares.sort((a, b) => Math.hypot(a.x - origin.x, a.y - origin.y) - Math.hypot(b.x - origin.x, b.y - origin.y)
    || orientation * (b.y - a.y) || orientation * (a.x - b.x));
  const from = {x: replacement.x, y: replacement.y}, destination = squares[0];
  if (!destination) throw new Error('No vacant own-box square is available for the replacement goalkeeper.');
  const originalType = replacement.originalType || replacement.type;
  Object.assign(replacement, destination, {type: 'K', originalType, replacementKeeper: true});
  if (state.ball.carrierId === replacement.id) Object.assign(state.ball, destination);
  return {pieceId: replacement.id, originalType, from, to: {...destination}};
}

function normalizeSeed(seed) {
  if (Number.isFinite(Number(seed))) return Number(seed) >>> 0;
  let value = 2166136261;
  for (const character of String(seed)) value = Math.imul(value ^ character.charCodeAt(0), 16777619) >>> 0;
  return value;
}

function shotShootingTeam(state, shot = state.pendingShot) {
  const shooter = state.pieces?.find(piece => piece.id === shot?.shooterId);
  return TEAMS.find(team => team === shooter?.team)
    || TEAMS.find(team => SQUAD.some(suffix => shot?.shooterId === `${team}-${suffix}`))
    || TEAMS.find(team => team === shot?.shootingTeam);
}

// Team labels in a saved declaration are redundant. The shooter identity and
// goal endpoint are authoritative; repairing labels never retargets the shot
// or changes its declared origin, offside snapshot, or random seed.
function canonicalizePendingShot(state) {
  const shot = state.pendingShot;
  if (!shot) return;
  const shootingTeam = shotShootingTeam(state, shot), scoringTeam = shotScoringTeam(shot.x, shot.y);
  if (shootingTeam) shot.shootingTeam = shootingTeam;
  if (scoringTeam) { shot.scoringTeam = scoringTeam; shot.defendingTeam = other(scoringTeam); }
  const options = validatedDisguisedOptions(state, shot);
  if (options.length === 2) {
    Object.assign(shot, options[0], {disguised: true, targetOptions: options});
    shot.shooterType = state.pieces.find(piece => piece.id === shot.shooterId).type;
    shot.scoringTeam = shootingTeam; shot.defendingTeam = other(shootingTeam);
    delete shot.chosenTargetIndex; delete shot.actualTarget; delete shot.targetRoll;
  } else {
    delete shot.disguised; delete shot.targetOptions;
  }
}

// Every actual random outcome advances a small, serializable PRNG. Planning and
// legal-action previews never consume it. Test rolls replace only the outcome.
function nextRoll(state, override) {
  if (override !== undefined && (!Number.isFinite(override) || override < 0 || override >= 1)) throw new Error('A test roll must be between 0 (inclusive) and 1 (exclusive).');
  state.randomState = (Math.imul(1664525, normalizeSeed(state.randomState ?? 1)) + 1013904223) >>> 0;
  return override === undefined ? state.randomState / 4294967296 : override;
}

export function createGame({mode = 'solo', minutes = 10, kickoff = 'white', seed = Date.now(), foulsEnabled = false, formations} = {}) {
  kickoff = TEAMS.includes(kickoff) ? kickoff : 'white';
  formations = formationSelections(formations);
  const pieces = formation(kickoff, formations);
  const carrier = pieces.find(p => p.id === `${kickoff}-Q`);
  return {
    pieces, formations, ball: {x: carrier.x, y: carrier.y, carrierId: carrier.id},
    attack: kickoff, phase: 'kickoff', positionBudget: freshBudget(), pendingShot: null, releaseReason: null,
    score: {white: 0, black: 0}, turn: 1, randomState: normalizeSeed(seed),
    log: [`${title(kickoff)} has kick-off. Kick the ball to begin.`], lastAction: null,
    mode, minutes: Number.isFinite(Number(minutes)) && Number(minutes) > 0 ? Number(minutes) : 10,
    rulesVersion: RULES_VERSION, boardDimensions: {width: BOARD_WIDTH, height: BOARD_HEIGHT}, restart: null, offside: null, looseBallKickOrigin: null, passRun: null,
    foulsEnabled: foulsEnabled === true, discipline: disciplineFor({}), sentOff: [], winner: null, finishReason: null,
    ballProgress: {team: kickoff, anchorY: carrier.y, rounds: 0, pendingRelease: false, excludeRelease: false}, paceControl: null
  };
}

export function currentTeam(state) {
  if (!state || state.phase === 'finished') return null;
  if (state.phase === 'keeperReact') return state.pendingShot?.defendingTeam || other(state.attack);
  return state.phase === 'defendMove' ? other(state.attack) : state.attack;
}

function movementShape(piece) {
  if (piece.type === 'N') return {vectors: KNIGHT, range: 1};
  if (piece.type === 'P') return {vectors: STRAIGHTS, range: 1};
  if (piece.type === 'K') return {vectors: DIRECTIONS, range: 1};
  if (piece.type === 'B') return {vectors: DIAGONALS, range: MOVE_RANGE};
  if (piece.type === 'R') return {vectors: STRAIGHTS, range: MOVE_RANGE};
  return {vectors: DIRECTIONS, range: MOVE_RANGE};
}

const enteredSquareCost = (x, y) => isBox(x, y) ? BOX_MOVE_COST : 1;
// Geometry-only cost of a native movement ray or one knight jump. Occupants
// are checked by legalMoves; the starting square is never charged.
export function movementCost(piece, x, y) {
  if (!piece || !inside(piece.x, piece.y) || !inside(x, y)) return Infinity;
  if (piece.x === x && piece.y === y) return 0;
  const shape = movementShape(piece), dx = x - piece.x, dy = y - piece.y;
  for (const [vx, vy] of shape.vectors) {
    const steps = vx ? dx / vx : dy / vy;
    if (!Number.isInteger(steps) || steps < 1 || steps > shape.range || vx * steps !== dx || vy * steps !== dy) continue;
    let cost = 0;
    for (let step = 1; step <= steps; step++) {
      const nextX = piece.x + vx * step, nextY = piece.y + vy * step;
      if (!allowedSquare(piece, nextX, nextY)) return Infinity;
      cost += enteredSquareCost(nextX, nextY);
    }
    return cost;
  }
  return Infinity;
}

function canTackle(state, piece, carrier) {
  if (!carrier || carrier.team === piece.team) return false;
  const dx = carrier.x - piece.x, dy = carrier.y - piece.y;
  const reach = Math.max(Math.abs(dx), Math.abs(dy));
  if (!reach || reach > 10) return false;
  if (piece.type === 'N') return KNIGHT.some(([x, y]) => x === dx && y === dy);
  if (piece.type === 'P') return Math.abs(dx) === 1 && Math.abs(dy) === 1;
  if (piece.type === 'K') return reach === 1;
  if (reach > LONG_TACKLE_RANGE) return false;
  const straight = dx === 0 || dy === 0, diagonal = Math.abs(dx) === Math.abs(dy);
  if (!(piece.type === 'Q' ? straight || diagonal : piece.type === 'R' ? straight : diagonal)) return false;
  const sx = Math.sign(dx), sy = Math.sign(dy);
  for (let step = 1; step < reach; step++) {
    const x = piece.x + sx * step, y = piece.y + sy * step;
    if (!allowedSquare(piece, x, y) || pieceAt(state, x, y)) return false;
  }
  return true;
}

function keeperReactionMoves(state, piece) {
  if (state.pendingShot?.penalty) return [];
  if (!piece || piece.type !== 'K' || piece.team !== currentTeam(state) || !inOwnBox(piece.team, piece.x, piece.y)) return [];
  return DIRECTIONS.map(([dx, dy]) => ({x: piece.x + dx, y: piece.y + dy, type: 'keeperMove'}))
    .filter(move => allowedSquare(piece, move.x, move.y) && !pieceAt(state, move.x, move.y));
}

// Judge the foul at contact, using the positions before the tackle. Cover is
// an outfielder on any file strictly between the carrier's and keeper's rows;
// neither the challenger nor the keeper can supply that cover.
function automaticFoulRedReason(state, defender, carrier) {
  if (!defender || !carrier || defender.team === carrier.team) return null;
  if (defender.type === 'K') return inOwnBox(defender.team, carrier.x, carrier.y) ? null : 'keeperOutsideBox';
  const keeper = state.pieces.find(piece => piece.team === defender.team && piece.type === 'K');
  if (!keeper) return null;
  const near = Math.min(carrier.y, keeper.y), far = Math.max(carrier.y, keeper.y);
  const cover = state.pieces.some(piece => piece.team === defender.team && piece.type !== 'K'
    && piece.id !== defender.id && piece.y > near && piece.y < far);
  return cover ? null : 'lastDefender';
}

export function legalMoves(state, pieceId, {freePawn = false} = {}) {
  const piece = state.pieces.find(p => p.id === pieceId);
  if (state.phase === 'keeperReact') return freePawn ? [] : keeperReactionMoves(state, piece);
  const running = state.phase === 'passRun';
  if ((!positionalTurn(state) && !running) || !piece || piece.team !== currentTeam(state) || state.restart?.takerId === piece.id) return [];
  if (running && (freePawn || !state.ball.carrierId || piece.id !== state.passRun?.pieceId || piece.id === state.ball.carrierId)) return [];
  const budget = budgetFor(state);
  if (freePawn && piece.id === state.ball.carrierId) return [];
  if (!running && (freePawn ? budget.pawnUsed || !['P', 'K'].includes(piece.type) : attackingCarrier(state, piece) ? budget.dribbleUsed : budget.normalUsed)) return [];
  const moves = new Map(), shape = movementShape(piece);
  const ownPassIntoBox = !state.ball.carrierId && ownPassEntryForbidden(state, piece, state.ball);
  const range = piece.id === state.ball.carrierId ? Math.min(shape.range, DRIBBLE_RANGE) : shape.range;
  const movementBudget = piece.id === state.ball.carrierId ? DRIBBLE_RANGE : MOVE_RANGE;
  for (const [dx, dy] of shape.vectors) {
    let movementPoints = 0;
    let previousInBox = isBox(piece.x, piece.y);
    for (let step = 1; step <= range; step++) {
      const x = piece.x + dx * step, y = piece.y + dy * step;
      if (!allowedSquare(piece, x, y) || pieceAt(state, x, y)) break;
      const enteringBox = !previousInBox && isBox(x, y);
      if (running && enteringBox) break;
      movementPoints += enteredSquareCost(x, y);
      if (movementPoints > movementBudget) break;
      if (!(ownPassIntoBox && x === state.ball.x && y === state.ball.y)) moves.set(`${x},${y}`, {x, y, type: 'move', ...(freePawn ? {freePawn: true} : {})});
      previousInBox = isBox(x, y);
    }
  }
  if (!running && !freePawn && !state.restart) {
    const carrier = state.pieces.find(p => p.id === state.ball.carrierId);
    if (canTackle(state, piece, carrier)) {
      const automaticRedReason = state.foulsEnabled ? automaticFoulRedReason(state, piece, carrier) : null;
      for (const [dx, dy] of DIRECTIONS) {
        const x = carrier.x + dx, y = carrier.y + dy, occupant = pieceAt(state, x, y);
        if (distance(piece, {x, y}) <= 10 && allowedSquare(piece, x, y) && (!occupant || occupant.id === piece.id)) {
          const cleanTackleProbability = carrier.type === 'N' ? 0.5 : 1;
          moves.set(`${x},${y}`, {x, y, type: 'tackle', targetId: carrier.id, tackleProbability: cleanTackleProbability * (state.foulsEnabled ? FOUL_RULE.clean : 1),
            ...(state.foulsEnabled ? {cleanTackleProbability, foulProbability: FOUL_RULE.foul,
              ...(automaticRedReason ? {automaticRedReason} : {}),
              secondYellowRisk: (state.discipline?.[piece.id]?.yellowCards || 0) >= 1} : {})});
        }
      }
    }
  }
  return [...moves.values()];
}

// The three budgets are independent: an attacker may dribble, move a player
// without the ball, and reposition one pawn or king without the ball, in any
// order. That shared bonus may collect a loose ball, but cannot carry it.
// Protected restarts
// retain only their two positioning actions because their taker cannot move.
export function positionActions(state) {
  const budget = budgetFor(state);
  if (state.phase === 'passRun') return {normalAvailable: legalMoves(state, state.passRun?.pieceId).length > 0, pawnAvailable: false, dribbleAvailable: false, budget};
  if (!positionalTurn(state)) return {normalAvailable: false, pawnAvailable: false, dribbleAvailable: false, budget};
  const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
  const dribbleAvailable = !budget.dribbleUsed && attackingCarrier(state, carrier) && legalMoves(state, carrier.id).length > 0;
  return {normalAvailable: !budget.normalUsed, pawnAvailable: !budget.pawnUsed, dribbleAvailable: !!dribbleAvailable, budget};
}

export function passAccuracy(kickDistance) {
  const length = Math.max(0, Number(kickDistance) || 0);
  return Math.max(0.25, Math.round((1 - Math.max(0, length - 10) * 0.1) * 100) / 100);
}

export function throwAccuracy(kickDistance) {
  const length = Math.max(0, Number(kickDistance) || 0);
  return length > 10 ? 0 : Math.max(0.25, Math.round((1 - Math.max(0, length - 5) * 0.15) * 100) / 100);
}

// The grid's middle row is neutral. Offside is decided at the teammate's
// kick, not when a runner later reaches the ball; being level is onside.
export function offsideInfo(state, team = state?.pieces?.find(p => p.id === state?.ball?.carrierId)?.team || state?.attack) {
  const pieces = state?.pieces || [], ball = state?.ball || {x: 0, y: MIDFIELD_RANK};
  const defenders = pieces.filter(p => p.team !== team).map(p => p.y).sort((a, b) => team === 'white' ? a - b : b - a);
  const secondLastY = defenders[1] ?? (team === 'white' ? BOARD_HEIGHT : -1);
  const players = pieces.filter(p => p.team === team).map(p => {
    const inOpposingHalf = team === 'white' ? p.y < MIDFIELD_RANK : p.y > MIDFIELD_RANK;
    const beyondBall = team === 'white' ? p.y < ball.y : p.y > ball.y;
    const beyondDefenders = team === 'white' ? p.y < secondLastY : p.y > secondLastY;
    return {id: p.id, x: p.x, y: p.y, inOpposingHalf, beyondBall, beyondDefenders, offside: inOpposingHalf && beyondBall && beyondDefenders};
  });
  const flaggedIds = players.filter(p => p.offside).map(p => p.id);
  const boxAttackerIds = pieces.filter(p => p.team === team && p.type !== 'K' && (ALLOW_OUTFIELD_BOXES || p.type === 'N') && flaggedIds.includes(p.id) && inOwnBox(other(team), p.x, p.y)).map(p => p.id).sort();
  const boxKnightIds = boxAttackerIds.filter(id => pieces.find(p => p.id === id)?.type === 'N');
  return {team, ball: {x: ball.x, y: ball.y}, secondLastY, players, flaggedIds, boxKnightIds, boxAttackerIds, activeFlaggedIds: state?.offside?.team === team ? offsideFlaggedIds(state) : []};
}

const offsideExempt = restart => ['goalKick', 'corner', 'throwIn', 'penalty'].includes(restart?.type);
const loftedRestart = restart => ['goalKick', 'corner', 'offside', 'stalling', 'timeout', 'freeKick'].includes(restart?.type);
function boxKnightOffenders(state, snapshot) {
  if (!snapshot) return [];
  return state.pieces.filter(piece => piece.team === snapshot.team && piece.type !== 'K' && (ALLOW_OUTFIELD_BOXES || piece.type === 'N')
    && piece.id !== snapshot.kickerId && (snapshot.flaggedIds || []).includes(piece.id)
    && inOwnBox(other(piece.team), piece.x, piece.y)).sort((a, b) => a.id.localeCompare(b.id));
}
function currentBoxKnights(state, carrier = state.pieces.find(piece => piece.id === state.ball.carrierId)) {
  if (!carrier || offsideExempt(state.restart)) return [];
  // Most candidate positions have no attacking knight in this tiny area.
  // Avoid sorting the whole defensive line in that common AI search case.
  const candidates = state.pieces.filter(piece => piece.team === carrier.team && piece.type !== 'K' && (ALLOW_OUTFIELD_BOXES || piece.type === 'N')
    && piece.id !== carrier.id && inOwnBox(other(carrier.team), piece.x, piece.y));
  if (!candidates.length) return [];
  const flags = offsideInfo(state, carrier.team).flaggedIds;
  return candidates.filter(piece => flags.includes(piece.id)).sort((a, b) => a.id.localeCompare(b.id));
}

function offsideSnapshot(state, kicker, restart) {
  if (offsideExempt(restart)) return null;
  const info = offsideInfo(state, kicker.team);
  return {team: kicker.team, kickerId: kicker.id, ball: info.ball, secondLastY: info.secondLastY, flaggedIds: info.flaggedIds.filter(id => id !== kicker.id)};
}
// Only teammates can offend at a kick. Keep that invariant even when loading
// a stale snapshot; never reconstruct flags from a later defensive line.
export function offsideFlaggedIds(state) {
  const snapshot = state?.offside;
  if (!snapshot) return [];
  return (snapshot.flaggedIds || []).filter(id => id !== snapshot.kickerId
    && state.pieces.some(piece => piece.id === id && piece.team === snapshot.team));
}
const flagged = (state, piece) => !!piece && state.offside?.team === piece.team
  && piece.id !== state.offside.kickerId && (state.offside.flaggedIds || []).includes(piece.id);

// Coordinates describe square centres; the ball is out only after the whole
// centre trajectory crosses the outer half-square. The first line wins.
export function boundaryExit(from, landing) {
  if (!from || !landing || ![from.x, from.y, landing.x, landing.y].every(Number.isFinite)) return null;
  const dx = landing.x - from.x, dy = landing.y - from.y, crossings = [];
  const add = (t, line) => { if (t >= 0 && t <= 1) crossings.push({t, line, x: from.x + dx * t, y: from.y + dy * t}); };
  if (landing.x < -0.5 && dx < 0) add((-0.5 - from.x) / dx, 'left');
  if (landing.x > BOARD_WIDTH - 0.5 && dx > 0) add((BOARD_WIDTH - 0.5 - from.x) / dx, 'right');
  if (landing.y < -0.5 && dy < 0) add((-0.5 - from.y) / dy, 'top');
  if (landing.y > BOARD_HEIGHT - 0.5 && dy > 0) add((BOARD_HEIGHT - 0.5 - from.y) / dy, 'bottom');
  crossings.sort((a, b) => a.t - b.t);
  if (!crossings.length) return null;
  const {t, ...exit} = crossings[0]; return exit;
}

const attackingHalf = (team, y) => team === 'white' ? y < MIDFIELD_RANK : y > MIDFIELD_RANK;
const eligibleCornerTakers = (state, team) => state.pieces.filter(piece => piece.team === team && attackingHalf(team, piece.y));

export function cornerTakers(state) {
  return state?.phase === 'cornerSelect' && state.restart?.type === 'corner'
    ? eligibleCornerTakers(state, state.restart.team).map(piece => ({...piece})) : [];
}

export function selectCornerTaker(state, pieceId) {
  if (!cornerTakers(state).some(piece => piece.id === pieceId)) throw new Error('Choose a corner taker from your attacking half.');
  const next = copy(state), chosen = next.pieces.find(piece => piece.id === pieceId);
  const from = {x: chosen.x, y: chosen.y}, pending = next.restart;
  const restart = awardRestart(next, 'corner', pending.team, pending.spot, {exit: pending.exit, reason: pending.reason, selectedTakerId: pieceId});
  next.lastAction = {type: 'cornerTaker', team: pending.team, pieceId, from, to: {x: chosen.x, y: chosen.y}, restart: copy(restart)};
  addLog(next, `${title(pending.team)} chooses ${NAMES[chosen.type]} ${pieceId.split('-')[1]} for the corner. Both teams may reposition before the kick.`);
  return next;
}

// Clearing the flag is restart administration, not a player's positioning move.
// The selected taker's old square is vacated simultaneously and can be used by
// the displaced player. Equal distances rotate with the restart's team.
function cornerClearance(state, taker, occupant, origin, team) {
  const squares = [];
  for (let y = 0; y < BOARD_HEIGHT; y++) for (let x = 0; x < BOARD_WIDTH; x++) {
    if (x === origin.x && y === origin.y || !allowedSquare(occupant, x, y)) continue;
    const blocking = pieceAt(state, x, y);
    if (blocking && blocking.id !== taker.id && blocking.id !== occupant.id) continue;
    squares.push({x, y});
  }
  const orientation = team === 'white' ? 1 : -1;
  squares.sort((a, b) => Math.hypot(a.x - origin.x, a.y - origin.y) - Math.hypot(b.x - origin.x, b.y - origin.y)
    || orientation * (b.y - a.y) || orientation * (a.x - b.x));
  const to = squares[0];
  return to ? {pieceId: occupant.id, from: {x: occupant.x, y: occupant.y}, to} : null;
}

function awardRestart(state, type, team, requestedSpot, {exit, reason, selectedTakerId} = {}) {
  resetPace(state);
  const origin = {x: clamp(Math.round(requestedSpot.x), 0, BOARD_WIDTH - 1), y: clamp(Math.round(requestedSpot.y), 0, BOARD_HEIGHT - 1)};
  const eligible = type === 'corner' ? eligibleCornerTakers(state, team) : [];
  if (type === 'corner' && !selectedTakerId && eligible.length) {
    state.ball = {...origin, carrierId: null}; state.attack = team;
    state.looseBallKickOrigin = null;
    beginPosition(state); state.phase = 'cornerSelect'; state.offside = null;
    state.restart = {type, team, takerId: null, spot: {...origin}, indirect: false, ...(exit ? {exit} : {}), ...(reason ? {reason} : {})};
    resetProgress(state);
    return state.restart;
  }
  const candidates = state.pieces.filter(p => p.team === team && (type !== 'goalKick' || p.type === 'K') && (!selectedTakerId || p.id === selectedTakerId));
  candidates.sort((a, b) => Math.hypot(a.x - origin.x, a.y - origin.y) - Math.hypot(b.x - origin.x, b.y - origin.y) || a.id.localeCompare(b.id));
  let taker, spot, clearance = null;
  for (const candidate of candidates) {
    if (type === 'corner' && allowedSquare(candidate, origin.x, origin.y)) {
      const occupant = pieceAt(state, origin.x, origin.y);
      const displaced = occupant && occupant.id !== candidate.id
        ? cornerClearance(state, candidate, occupant, origin, team) : null;
      if (!occupant || occupant.id === candidate.id || displaced) {
        taker = candidate; spot = {...origin}; clearance = displaced; break;
      }
    }
    const squares = [];
    for (let y = 0; y < BOARD_HEIGHT; y++) for (let x = 0; x < BOARD_WIDTH; x++) {
      const occupant = pieceAt(state, x, y);
      if (!allowedSquare(candidate, x, y) || (occupant && occupant.id !== candidate.id) || (type === 'goalKick' && !inOwnBox(team, x, y))) continue;
      squares.push({x, y});
    }
    squares.sort((a, b) => Math.hypot(a.x - origin.x, a.y - origin.y) - Math.hypot(b.x - origin.x, b.y - origin.y) || a.y - b.y || a.x - b.x);
    if (squares.length) { taker = candidate; spot = squares[0]; break; }
  }
  // A legal full squad always has a goalkeeper and room in its box. In an
  // incomplete imported scenario, never appoint a knight or outfield player
  // to take a goal kick in the missing goalkeeper's place.
  if (taker) {
    if (clearance) {
      const displaced = state.pieces.find(piece => piece.id === clearance.pieceId);
      Object.assign(displaced, clearance.to);
      addLog(state, `${title(displaced.team)} ${NAMES[displaced.type]} ${displaced.id.split('-')[1]} steps away from ${square(clearance.from.x, clearance.from.y)} to ${square(clearance.to.x, clearance.to.y)} for the corner taker.`);
    }
    taker.x = spot.x; taker.y = spot.y;
  }
  else spot = origin;
  state.ball = {...spot, carrierId: taker?.id || null}; state.attack = team;
  state.looseBallKickOrigin = null;
  beginPosition(state); state.offside = null;
  state.restart = {type, team, takerId: taker?.id || null, spot: {...spot}, indirect: ['offside', 'stalling', 'timeout'].includes(type), ...(type === 'corner' && !eligible.length ? {cornerFallback: true} : {}), ...(clearance ? {clearance} : {}), ...(exit ? {exit} : {}), ...(reason ? {reason} : {})};
  resetProgress(state);
  return state.restart;
}

// Restore both the live match and individual undo snapshots through this pure
// migration. Goal kicks belong to the king and give both teams a protected
// positioning turn. Keep any positioning already spent in older snapshots.
function repairForbiddenBoxPieces(state) {
  for (const piece of state.pieces.filter(candidate => isBox(candidate.x, candidate.y) && !allowedSquare(candidate, candidate.x, candidate.y)).sort((a, b) => a.id.localeCompare(b.id))) {
    const origin = {x: piece.x, y: piece.y}, squares = [];
    for (let y = 0; y < BOARD_HEIGHT; y++) for (let x = 0; x < BOARD_WIDTH; x++) {
      if (!isBox(x, y) && !pieceAt(state, x, y)) squares.push({x, y});
    }
    // Equal-distance repairs favor the team's own end, then its left flank.
    // These tie breaks rotate with the team, preserving 180-degree symmetry.
    const orientation = piece.team === 'white' ? 1 : -1;
    squares.sort((a, b) => Math.hypot(a.x - origin.x, a.y - origin.y) - Math.hypot(b.x - origin.x, b.y - origin.y)
      || orientation * (b.y - a.y) || orientation * (a.x - b.x));
    const destination = squares[0];
    if (!destination) continue;
    Object.assign(piece, destination);
    if (state.ball?.carrierId === piece.id) Object.assign(state.ball, destination);
    if (state.restart?.takerId === piece.id) state.restart.spot = {...destination};
  }
}

export function normalizeGame(state) {
  if (!state || typeof state !== 'object') return state;
  if (state.boardDimensions && (state.boardDimensions.width !== BOARD_WIDTH || state.boardDimensions.height !== BOARD_HEIGHT)
      || !state.boardDimensions && (Number(state.rulesVersion) || 0) < 14) {
    throw new RangeError(`This saved match uses a different pitch size. Start a new ${BOARD_WIDTH} × ${BOARD_HEIGHT} match.`);
  }
  const next = copy(state);
  next.formations = formationSelections(state.formations);
  next.foulsEnabled = next.foulsEnabled === true;
  next.sentOff = Array.isArray(next.sentOff) ? next.sentOff : [];
  next.discipline = disciplineFor(next);
  next.pieces = next.pieces.filter(piece => !next.discipline[piece.id]?.redCard);
  canonicalizePendingShot(next);
  next.winner ??= null; next.finishReason ??= null;
  if (next.foulsEnabled && !forfeitIfShort(next)) {
    for (const team of TEAMS) {
      if (next.sentOff.some(piece => piece.team === team && piece.type === 'K') && !next.pieces.some(piece => piece.team === team && piece.type === 'K')) {
        const original = next.sentOff.find(piece => piece.team === team && piece.type === 'K');
        replaceDismissedKeeper(next, team, original);
      }
    }
  }
  next.boardDimensions = {width: BOARD_WIDTH, height: BOARD_HEIGHT};
  next.positionBudget = budgetFor(state);
  // Older rules allowed a carrying pawn to spend its bonus separately from
  // its dribble. Spend the dribble only when the latest action proves that
  // carry happened in this round; pawnUsed alone may mean an off-ball move.
  const previousAction = next.lastAction;
  if ((Number(state.rulesVersion) || 0) < 7 && next.phase === 'attackMove'
      && previousAction?.type === 'move' && previousAction.freePawn
      && previousAction.pieceId === next.ball.carrierId && !previousAction.collection) {
    next.positionBudget.dribbleUsed = true;
  }
  next.restart ??= null;
  next.offside ??= null;
  if (next.offside) next.offside.flaggedIds = offsideFlaggedIds(next);
  if (next.phase === 'cornerSelect') {
    if (next.restart?.type === 'corner' && TEAMS.includes(next.restart.team)) {
      next.attack = next.restart.team;
      if (!inside(next.restart.spot?.x, next.restart.spot?.y)) {
        next.restart.spot = {x: Number(next.ball?.x) > BOARD_CENTER_X ? BOARD_WIDTH - 1 : 0, y: next.attack === 'white' ? 0 : BOARD_HEIGHT - 1};
      }
      next.restart.takerId = null;
      next.restart.indirect = false;
      next.ball = {x: next.restart.spot.x, y: next.restart.spot.y, carrierId: null};
      next.passRun = null; next.offside = null; next.pendingShot = null; next.looseBallKickOrigin = null;
      if (!eligibleCornerTakers(next, next.attack).length) {
        const pending = next.restart;
        awardRestart(next, 'corner', pending.team, pending.spot, {exit: pending.exit, reason: pending.reason});
      }
    } else beginPosition(next);
  }
  if (next.phase === 'passRun') {
    const runner = next.pieces.find(piece => piece.id === next.passRun?.pieceId);
    const receiver = next.pieces.find(piece => piece.id === next.ball.carrierId);
    if (!runner || runner.team !== next.attack || next.passRun.team !== next.attack
        || !receiver || receiver.team !== next.attack || receiver.type === 'K' || receiver.id === runner.id || next.restart) beginPosition(next);
  } else next.passRun = null;
  // Repair forbidden box occupants in malformed current-geometry snapshots,
  // including the earlier accidental king access to the opposing box.
  // Repair saved games and undo snapshots without displacing players, taking
  // an action, consuming randomness, or changing a declared shot's origin.
  repairForbiddenBoxPieces(next);
  if (next.releaseReason === 'catch' && !canQuickRelease(next)) {
    if (next.phase === 'keeperRelease') beginPosition(next);
    else next.releaseReason = null;
  }
  if (!next.restart && next.phase === 'keeperRelease' && next.releaseReason === 'goalKick') {
    const carrier = next.pieces.find(piece => piece.id === next.ball.carrierId);
    const team = carrier?.team || next.attack;
    awardRestart(next, 'goalKick', team, next.ball);
  }
  if (next.restart?.type === 'goalKick' && ['attackMove', 'defendMove', 'kick', 'keeperRelease'].includes(next.phase)) {
    const restart = next.restart;
    const team = restart.team || next.attack;
    const taker = next.pieces.find(piece => piece.id === restart.takerId);
    const validTaker = taker?.type === 'K' && taker.team === team && next.ball.carrierId === taker.id && next.ball.x === taker.x && next.ball.y === taker.y && inOwnBox(taker.team, taker.x, taker.y);
    const phase = next.phase, budget = next.positionBudget;
    if (!validTaker) {
      awardRestart(next, 'goalKick', team, restart.spot || next.ball, {exit: restart.exit, reason: restart.reason});
      if (phase !== 'keeperRelease') { next.phase = phase; next.positionBudget = budget; }
    } else if (phase === 'keeperRelease') {
      beginPosition(next);
    }
    next.releaseReason = null;
  }
  const savedProgress = progressFor(next);
  // Field-wide progress counters from older saves cannot distinguish a
  // completed attacking-half round from a temporary dribble across halfway.
  // Give that old ruleset one fresh checkpoint; current saves/Undo keep theirs.
  // An in-flight forced release still retains its restart/kickoff exclusion.
  next.ballProgress = (Number(state.rulesVersion) || 0) < 13
    ? {...freshProgress(next), pendingRelease: savedProgress.pendingRelease, excludeRelease: savedProgress.excludeRelease}
    : savedProgress;
  next.looseBallKickOrigin = looseKickOrigin(next);
  if (next.paceControl != null) next.paceControl = (Number(state.rulesVersion) || 0) < 18 || next.restart || next.phase === 'kickoff' || next.phase === 'keeperReact'
    ? null : paceFor(next);
  // Old pending shots already have their kick-time snapshot. Knights cannot
  // move during keeper reaction, so their saved box squares are still exact.
  // Never reconstruct missing flags from a later defensive line or spend RNG.
  if ((Number(state.rulesVersion) || 0) < 10 && next.phase === 'keeperReact' && next.pendingShot
      && next.offside?.team === next.pendingShot.shootingTeam) {
    const shot = next.pendingShot;
    const offender = boxKnightOffenders(next, {...next.offside, kickerId: shot.shooterId})[0];
    if (offender) callOffside(next, offender, {pieceId: shot.shooterId, from: shot.from, intendedTo: {x: shot.x, y: shot.y}, path: shot.path, distance: shot.distance, offsideReason: 'boxKnight', offsidePieceId: offender.id});
  }
  // A shot already declared under older rules keeps its origin and random
  // seed, but its displayed and eventual odds use the current shared model.
  if (next.phase === 'keeperReact' && next.pendingShot && next.lastAction?.type === 'shotAttempt') {
    const details = shotModel(next);
    next.lastAction = {...next.lastAction, team: next.pendingShot.shootingTeam, probability: details.probability, shotModel: details};
    if (next.pendingShot.disguised) {
      const shot = next.pendingShot;
      Object.assign(next.lastAction, {disguised: true, targetOptions: copy(shot.targetOptions), targetProbability: 0.5,
        to: {x: shot.x, y: shot.y}, goalTarget: {x: shot.x, y: shot.y}, path: copy(shot.path)});
      delete next.lastAction.chosenTargetIndex; delete next.lastAction.actualTarget; delete next.lastAction.targetRoll;
    } else {
      delete next.lastAction.disguised; delete next.lastAction.targetOptions; delete next.lastAction.targetProbability;
    }
  }
  next.rulesVersion = RULES_VERSION;
  return next;
}

const restartTurnMessage = restart => restart.type === 'goalKick' ? 'Both teams may reposition before the goalkeeper passes the ball into the pitch.' : 'Both teams may reposition before the restart.';

function restartForExit(state, from, landing, lastTouchTeam, {cornerTargetX} = {}) {
  const exit = boundaryExit(from, landing);
  if (!exit) return null;
  if (exit.line === 'left' || exit.line === 'right') return awardRestart(state, 'throwIn', other(lastTouchTeam), {x: exit.line === 'left' ? 0 : BOARD_WIDTH - 1, y: exit.y}, {exit});
  const defendingTeam = exit.line === 'top' ? 'black' : 'white';
  const type = lastTouchTeam === defendingTeam ? 'corner' : 'goalKick';
  const team = type === 'corner' ? other(defendingTeam) : defendingTeam;
  const cornerX = Number.isFinite(cornerTargetX) ? cornerTargetX : exit.x;
  const spot = type === 'corner' ? {x: cornerX < (BOARD_WIDTH - 1) / 2 ? 0 : BOARD_WIDTH - 1, y: exit.line === 'top' ? 0 : BOARD_HEIGHT - 1}
    : {x: clamp(Math.round(exit.x), BOX_FILES[0], BOX_FILES.at(-1)), y: exit.line === 'top' ? 0 : BOARD_HEIGHT - 1};
  return awardRestart(state, type, team, spot, {exit});
}

function callOffside(state, offender, common = {}) {
  const offence = {x: offender.x, y: offender.y};
  const restart = awardRestart(state, 'offside', other(offender.team), offence, {reason: 'offside'});
  state.turn++;
  state.lastAction = {...common, type: 'offside', team: offender.team, offenderId: offender.id, offence, restart: copy(restart), to: {...state.ball}, outcome: 'offside'};
  const involvement = common.offsideReason === 'boxKnight' ? 'is involved in play inside the opponent’s box and is offside' : 'is offside on involvement';
  addLog(state, `${title(offender.team)} ${NAMES[offender.type]} ${involvement} at ${square(offence.x, offence.y)}. ${title(other(offender.team))} has an indirect free kick.`);
  return state;
}

// Intersect the physical ball segment with occupied square interiors. A ray
// touching only a square's corner does not travel through that square.
function shotBodies(pieces, origin, target, shooterId, keeperId, keeperPosition) {
  const dx = target.x - origin.x, dy = target.y - origin.y;
  return pieces.flatMap(original => {
    if (original.id === shooterId) return [];
    const piece = original.id === keeperId && keeperPosition ? {...original, ...keeperPosition} : original;
    let entry = 0, exit = 1;
    for (const [start, delta, center] of [[origin.x, dx, piece.x], [origin.y, dy, piece.y]]) {
      if (!delta) { if (start <= center - 0.5 || start >= center + 0.5) return []; }
      else {
        const a = (center - 0.5 - start) / delta, b = (center + 0.5 - start) / delta;
        entry = Math.max(entry, Math.min(a, b)); exit = Math.min(exit, Math.max(a, b));
      }
    }
    return exit - entry > 1e-10 && exit > 0 && entry < 1 ? [{...piece, entry}] : [];
  }).sort((a, b) => a.entry - b.entry || a.id.localeCompare(b.id));
}

function friendlyStopsShot(state, carrier, x, y) {
  if (carrier.type === 'N') return false;
  const target = {x, y: y < 0 ? -0.5 : BOARD_HEIGHT - 0.5};
  return shotBodies(state.pieces, carrier, target, carrier.id).some(piece => piece.team === carrier.team);
}

// A goalkeeper spill is a loose ball, never an automatic touch by a nearby
// piece. The stable, public list is shared by live play and chance search.
export function keeperReboundTargets(state, shot = state?.pendingShot) {
  const scoringTeam = shot?.scoringTeam || shotScoringTeam(shot?.x, shot?.y);
  const defendingTeam = shot?.defendingTeam || (scoringTeam ? other(scoringTeam) : null);
  if (!TEAMS.includes(defendingTeam)) return [];
  const margin = SHOT_MODEL.reboundBoxMargin;
  const minX = Math.max(0, BOX_FILES[0] - margin), maxX = Math.min(BOARD_WIDTH - 1, BOX_FILES.at(-1) + margin);
  const minY = defendingTeam === 'black' ? 0 : Math.max(0, BOARD_HEIGHT - BOX_DEPTH - margin);
  const maxY = defendingTeam === 'black' ? Math.min(BOARD_HEIGHT - 1, BOX_DEPTH - 1 + margin) : BOARD_HEIGHT - 1;
  const occupied = new Set((state?.pieces || []).map(piece => `${piece.x},${piece.y}`));
  const targets = [];
  for (let y = minY; y <= maxY; y++) for (let x = minX; x <= maxX; x++) {
    if (!isGoalMouth(x, y) && !occupied.has(`${x},${y}`)) targets.push({x, y});
  }
  return targets;
}

function singleShotModel(state, x = state?.pendingShot?.x, y = state?.pendingShot?.y, keeperPosition) {
  const scoringTeam = shotScoringTeam(x, y);
  const pieces = Array.isArray(state?.pieces) ? state.pieces : [];
  const carrier = pieces.find(p => p.id === state?.ball?.carrierId);
  const declaredShooter = pieces.find(p => p.id === state?.pendingShot?.shooterId);
  const shooterType = [state?.pendingShot?.shooterType, declaredShooter?.type, carrier?.type].find(type => TYPES.includes(type)) || null;
  const shooterId = state?.pendingShot?.shooterId || carrier?.id;
  const shootingTeam = shotShootingTeam(state || {}) || carrier?.team || state?.attack;
  const penalty = !!(state?.pendingShot?.penalty || state?.restart?.type === 'penalty');
  const directFreeKick = !penalty && shootingTeam === scoringTeam && (state?.pendingShot?.directFreeKick === true
    || state?.restart?.type === 'freeKick' && !state.restart.indirect);
  // A reaction moves only the keeper; the declared shot's origin stays fixed.
  const source = state?.pendingShot?.from || carrier || state?.ball;
  const validOrigin = source && inside(source.x, source.y);
  const origin = validOrigin ? {x: source.x, y: source.y} : {x: 0, y: 0};
  const target = scoringTeam ? {x, y: scoringTeam === 'white' ? -0.5 : BOARD_HEIGHT - 0.5} : {x: 0, y: 0};
  const invalid = {
    probability: 0, goalProbability: 0, baseGoalProbability: 0, scoringMultiplier: 1, saveProbability: 0, missProbability: 1, penalty, directFreeKick,
    onTargetProbability: 0, baseOnTargetProbability: 0, saveGivenOnTarget: 0, cornerProbability: 0, keeperCornerProbability: 0, keeperReboundProbability: 0, caughtSaveProbability: 0, blockerIds: [], blockerPositions: [], blockProbability: 0, blockOutProbability: 0, blockCornerProbability: 0, blockPossessionProbability: 0, arrivalSpeed: 0, keeperStretch: 0, rushParryBonus: 0, parryGivenSave: 0, distance: 0, shotAngleDegrees: 0,
    goalDepth: 0, goalOpeningDegrees: 0, centralGoalOpeningDegrees: 0, goalOpeningRatio: 0, postAngleFactor: 0, wideAngleFactor: 1, centralLaneFactor: 1, finishingAccuracyMultiplier: SHOT_MODEL.finishingAccuracyMultiplier, shooterType, distancePenaltyRate: 0,
    keeperPathDistance: 0, keeperDistance: 0, timeToKeeper: 0, reach: 0, rushCoverage: 0, keeperInBox: false, emptyNet: false, emptyNetPassDistance: 0,
    closestPoint: {...origin}, keeperPosition: null, origin, target, modelVersion: SHOT_MODEL.version
  };
  if (!scoringTeam || !validOrigin) return invalid;
  const defendingTeam = other(scoringTeam);
  const defendingKeeper = pieces.find(p => p.team === defendingTeam && p.type === 'K');
  const candidate = keeperPosition || defendingKeeper;
  const keeper = candidate && inside(candidate.x, candidate.y) ? {x: candidate.x, y: candidate.y} : null;
  const keeperInBox = !!keeper && inOwnBox(defendingTeam, keeper.x, keeper.y);
  const emptyNet = !keeperInBox;
  // Match an ordinary pass to the chosen goal square, using its grid distance.
  // The half-square goal plane below remains the geometry for saves and blocks.
  const emptyNetPassDistance = emptyNet ? distance(origin, {x, y}) : 0;
  const dx = target.x - origin.x, dy = target.y - origin.y;
  const length = Math.hypot(dx, dy);
  if (!Number.isFinite(length) || length <= 0) return invalid;
  const ux = dx / length, uy = dy / length;
  const angleCos = clamp(Math.abs(dy) / length, 0, 1);
  // Compare the visible goal opening with a central shooter at the same
  // perpendicular depth. This penalizes tight post-side angles without
  // imposing another range penalty on central midfield attempts.
  const goalDepth = Math.abs(dy), leftPost = GOAL_FILES[0] - 0.5, rightPost = GOAL_FILES.at(-1) + 0.5;
  const goalOpening = Math.atan2((rightPost - leftPost) * goalDepth, goalDepth ** 2 + (leftPost - origin.x) * (rightPost - origin.x));
  const centralGoalOpening = 2 * Math.atan2((rightPost - leftPost) / 2, goalDepth);
  const goalOpeningRatio = clamp(centralGoalOpening > 0 ? goalOpening / centralGoalOpening : 0, 0, 1);
  const postAngleFactor = SHOT_MODEL.postAngleFloor + SHOT_MODEL.postAngleWeight * goalOpeningRatio ** SHOT_MODEL.postAngleExponent;
  // A larger view between the posts improves finishing. The smooth bonus uses
  // the absolute opening, so central midfield shots do not gain a flat boost.
  const openingDegrees = goalOpening * 180 / Math.PI;
  const openingGain = clamp((openingDegrees - SHOT_MODEL.wideAngleStartDegrees) / (SHOT_MODEL.wideAngleFullDegrees - SHOT_MODEL.wideAngleStartDegrees), 0, 1);
  const wideAngleFactor = 1 + SHOT_MODEL.wideAngleAccuracyBonus * openingGain ** 2 * (3 - 2 * openingGain);
  // Reward the shooter's central approach, rather than aiming into the middle
  // of the goal where a well-positioned keeper may still stop the attempt.
  const centralLaneFactor = CENTRAL_GOAL_FILES.includes(origin.x) ? 1 + SHOT_MODEL.centralLaneAccuracyBonus : 1;
  const distancePenaltyRate = shooterType === 'R' ? SHOT_MODEL.rookLongShotDecay : SHOT_MODEL.longShotDecay;
  // Rooks lose less accuracy beyond three squares; their close-shot curve is
  // shared with every other piece. There is no flat scoring multiplier.
  const excessDistance = Math.max(0, length - SHOT_MODEL.distancePenaltyStart);
  const onTarget = emptyNet ? passAccuracy(emptyNetPassDistance)
    : clamp(SHOT_MODEL.targetBase * SHOT_MODEL.finishingAccuracyMultiplier * Math.exp(-SHOT_MODEL.distanceDecay * length - distancePenaltyRate * excessDistance ** 2) * (SHOT_MODEL.angleFloor + SHOT_MODEL.angleWeight * angleCos) * postAngleFactor * wideAngleFactor * centralLaneFactor, SHOT_MODEL.minOnTarget, SHOT_MODEL.maxOnTarget);
  const rawProjection = keeper ? (keeper.x - origin.x) * ux + (keeper.y - origin.y) * uy : 0;
  const projection = clamp(rawProjection, 0, length);
  const closestPoint = {x: origin.x + projection * ux, y: origin.y + projection * uy};
  const clearance = keeper ? Math.hypot(keeper.x - closestPoint.x, keeper.y - closestPoint.y) : 0;
  const timeToKeeper = projection / SHOT_MODEL.ballSpeed;
  // Outside its own box, the king is an ordinary potential shot blocker; it
  // has no goalkeeper reach, reaction or parry.
  const radius = keeperInBox ? SHOT_MODEL.boxRadius : 0;
  const diveSpeed = keeperInBox ? SHOT_MODEL.boxDiveSpeed : 0;
  const delay = keeperInBox ? SHOT_MODEL.boxReactionDelay : 0;
  const maxSave = keeperInBox ? SHOT_MODEL.boxMaxSave : 0;
  const reach = keeperInBox ? radius + diveSpeed * Math.max(0, timeToKeeper - delay) : 0;
  const ownGoalY = defendingTeam === 'black' ? 0 : BOARD_HEIGHT - 1;
  const advanceDepth = keeperInBox ? Math.abs(keeper.y - ownGoalY) : 0;
  // A keeper already stepping out can set its blocking stance before the kick.
  // Preserve same-file goal-line preparedness instead of making that keeper
  // less ready purely for advancing. Actual flight time still limits diving.
  const preparednessTime = timeToKeeper + advanceDepth * Math.abs(uy) / SHOT_MODEL.ballSpeed;
  const readiness = maxSave * (1 - Math.exp(-(SHOT_MODEL.readinessBase + preparednessTime) / SHOT_MODEL.readinessTime));
  const reactionSave = keeperInBox && reach > 0 && rawProjection >= 0 ? clamp(readiness * Math.exp(-((clearance / reach) ** 2)), 0, 1) : 0;
  // Flight-time diving alone perversely makes a keeper on the shot line worse
  // when it closes down. Add the separate, pre-set body/angle coverage of a
  // close-range rush. It fades smoothly to zero at six squares and requires
  // advance off the goal line, alignment, and a position ahead of the shooter.
  const keeperDistance = keeper ? Math.hypot(keeper.x - origin.x, keeper.y - origin.y) : 0;
  const advance = clamp(advanceDepth / (BOX_DEPTH - 1), 0, 1);
  const proximity = Math.max(0, 1 - (keeperDistance / SHOT_MODEL.rushRange) ** 2);
  const rushCoverage = keeperInBox && rawProjection > 0 && rawProjection < length
    ? SHOT_MODEL.rushMaxSave * advance * proximity * Math.exp(-((clearance / SHOT_MODEL.rushRadius) ** 2)) : 0;
  const saveGivenOnTarget = clamp(reactionSave + (1 - reactionSave) * rushCoverage, 0, maxSave);
  const blockers = shooterType === 'N' ? [] : shotBodies(pieces, origin, target, shooterId, defendingKeeper?.id, keeper)
    .filter(piece => piece.team !== shootingTeam && !(piece.type === 'K' && inOwnBox(piece.team, piece.x, piece.y)));
  const rawBlockProbability = 1 - (1 - SHOT_MODEL.blockPerDefender) ** blockers.length;
  const unblocked = 1 - rawBlockProbability;
  const baseGoalProbability = unblocked * onTarget * (1 - saveGivenOnTarget);
  // With a keeper in the box, double direct-free-kick scoring and scale every
  // non-goal outcome together. Unguarded goals retain ordinary pass accuracy.
  const scoringMultiplier = emptyNet ? 1 : (shooterType === 'N' ? SHOT_MODEL.knightGoalMultiplier : 1)
    * (directFreeKick ? SHOT_MODEL.directFreeKickGoalMultiplier : 1);
  const goalProbability = Math.min(1, baseGoalProbability * scoringMultiplier);
  const failureScale = baseGoalProbability < 1 ? (1 - goalProbability) / (1 - baseGoalProbability) : 0;
  const saveProbability = unblocked * onTarget * saveGivenOnTarget * failureScale;
  const missProbability = unblocked * (1 - onTarget) * failureScale;
  const blockProbability = rawBlockProbability * failureScale;
  // All shots currently share launch power. Travel to the keeper reduces the
  // arrival pace; a fast arrival or a stretched block is harder to hold.
  // This splits already-stopped shots without changing goal or wide odds.
  const arrivalSpeed = keeper ? SHOT_MODEL.ballSpeed * Math.exp(-SHOT_MODEL.impactSpeedDecay * projection) : 0;
  const keeperStretch = keeper && reach > 0 ? clamp(clearance / reach, 0, 1) : 0;
  // Closing down wins coverage at the expense of secure handling: a close
  // smother is more likely to be a parry than a clean catch. This only moves
  // probability within keeper saves, preserving the declared shot's xG.
  const rushParryBonus = saveProbability > 0 && SHOT_MODEL.rushMaxSave > 0
    ? SHOT_MODEL.parryRushWeight * clamp(rushCoverage / SHOT_MODEL.rushMaxSave, 0, 1) : 0;
  const parryGivenSave = saveProbability > 0 ? clamp(SHOT_MODEL.parryMin + SHOT_MODEL.parrySpeedWeight * (arrivalSpeed / SHOT_MODEL.ballSpeed) ** 2 + SHOT_MODEL.parryStretchWeight * keeperStretch + rushParryBonus, SHOT_MODEL.parryMin, SHOT_MODEL.parryMax) : 0;
  const parryProbability = saveProbability * parryGivenSave;
  // Teammate backward kicks keep their compulsory-release pipeline; live
  // goalkeeper spills are saves of an opponent's shot.
  const keeperReboundProbability = shootingTeam !== defendingTeam ? parryProbability * SHOT_MODEL.parryInPlayShare : 0;
  const keeperCornerProbability = parryProbability - keeperReboundProbability;
  const blockOutProbability = blockProbability * SHOT_MODEL.blockCornerShare;
  const blockCornerProbability = shootingTeam === scoringTeam ? blockOutProbability : 0;
  const blockPossessionProbability = blockProbability - blockOutProbability;
  const cornerProbability = keeperCornerProbability + blockCornerProbability;
  const result = {
    probability: goalProbability, goalProbability, baseGoalProbability, scoringMultiplier, saveProbability,
    missProbability, baseOnTargetProbability: onTarget, cornerProbability, keeperCornerProbability, keeperReboundProbability, caughtSaveProbability: saveProbability - parryProbability,
    blockerIds: blockers.map(piece => piece.id), blockerPositions: blockers.map(({id, x, y}) => ({id, x, y})), blockProbability, blockOutProbability, blockCornerProbability, blockPossessionProbability,
    arrivalSpeed, keeperStretch, rushParryBonus, parryGivenSave, onTargetProbability: goalProbability + saveProbability, saveGivenOnTarget: goalProbability + saveProbability > 0 ? saveProbability / (goalProbability + saveProbability) : 0,
    distance: length, shotAngleDegrees: Math.acos(angleCos) * 180 / Math.PI,
    goalDepth, goalOpeningDegrees: openingDegrees, centralGoalOpeningDegrees: centralGoalOpening * 180 / Math.PI, goalOpeningRatio, postAngleFactor, wideAngleFactor, centralLaneFactor, finishingAccuracyMultiplier: SHOT_MODEL.finishingAccuracyMultiplier, shooterType, distancePenaltyRate,
    keeperPathDistance: clearance, keeperDistance, timeToKeeper, reach, rushCoverage, keeperInBox, emptyNet, emptyNetPassDistance,
    closestPoint, keeperPosition: keeper, origin, target, modelVersion: SHOT_MODEL.version, penalty, directFreeKick
  };
  if (!penalty || emptyNet) return result;
  const penaltySave = keeperInBox ? FOUL_RULE.penaltyFailure : 0;
  return {...result, probability: FOUL_RULE.penaltyGoal, goalProbability: FOUL_RULE.penaltyGoal, baseGoalProbability: FOUL_RULE.penaltyGoal, scoringMultiplier: 1,
    saveProbability: penaltySave, caughtSaveProbability: penaltySave, missProbability: keeperInBox ? 0 : FOUL_RULE.penaltyFailure,
    baseOnTargetProbability: FOUL_RULE.penaltyGoal + penaltySave, onTargetProbability: FOUL_RULE.penaltyGoal + penaltySave, saveGivenOnTarget: penaltySave / (FOUL_RULE.penaltyGoal + penaltySave),
    cornerProbability: 0, keeperCornerProbability: 0, keeperReboundProbability: 0, parryGivenSave: 0, rushParryBonus: 0, rushCoverage: 0, blockerIds: [], blockerPositions: [], blockProbability: 0, blockOutProbability: 0, blockCornerProbability: 0, blockPossessionProbability: 0};
}

// A disguised declaration contains two public possibilities, never a selected
// endpoint. Every keeper preview evaluates the same fair 50/50 mixture.
export function shotModel(state, x = state?.pendingShot?.x, y = state?.pendingShot?.y, keeperPosition) {
  const options = validatedDisguisedOptions(state, state?.pendingShot);
  if (options.length !== 2) return singleShotModel(state, x, y, keeperPosition);
  const targetModels = options.map(option => singleShotModel({...state, pendingShot: {...state.pendingShot, ...option}}, option.x, option.y, keeperPosition));
  const result = {...targetModels[0]};
  for (const key of Object.keys(result)) if (typeof result[key] === 'number') result[key] = (targetModels[0][key] + targetModels[1][key]) / 2;
  result.saveGivenOnTarget = result.onTargetProbability > 0 ? result.saveProbability / result.onTargetProbability : 0;
  result.parryGivenSave = result.saveProbability > 0 ? (result.keeperCornerProbability + result.keeperReboundProbability) / result.saveProbability : 0;
  result.blockerIds = [...new Set(targetModels.flatMap(model => model.blockerIds))];
  result.blockerPositions = result.blockerIds.map(id => targetModels.flatMap(model => model.blockerPositions).find(piece => piece.id === id));
  return {...result, disguised: true, targetOptions: options, targetModels};
}

export function shotChance(state, x = state?.pendingShot?.x, y = state?.pendingShot?.y, keeperPosition) {
  return shotModel(state, x, y, keeperPosition).probability;
}

function kickRecord(state, carrier, x, y, path, receiver, goal, boxWarning) {
  const length = distance(carrier, {x, y});
  const details = goal ? shotModel(state, x, y) : null;
  return {
    x, y, path, distance: length, accuracy: goal ? 1 : state.restart?.type === 'throwIn' ? throwAccuracy(length) : passAccuracy(length),
    ...(state.restart ? {restartType: state.restart.type} : {}),
    ...(receiver?.team === carrier.team ? {offside: !['goalKick', 'corner', 'throwIn'].includes(state.restart?.type) && offsideInfo(state, carrier.team).flaggedIds.includes(receiver.id)} : {}),
    ...boxWarning,
    ...(receiver ? {receiverId: receiver.id} : {}), ...(goal ? {goal, probability: details.probability, shotModel: details} : {}),
    label: goal ? 'Shoot at goal' : receiver ? `Pass to ${NAMES[receiver.type]}` : `Kick to ${square(x, y)}`
  };
}

function rawKicks(state) {
  const carrier = state.pieces.find(p => p.id === state.ball.carrierId);
  if (!carrier) return [];
  if (state.restart?.type === 'penalty') {
    const y = carrier.team === 'white' ? -1 : BOARD_HEIGHT;
    return GOAL_FILES.map(x => kickRecord(state, carrier, x, y, [{x: carrier.x, y: carrier.y}, {x, y}], null, carrier.team, {}));
  }
  const kicks = [], boxOffender = currentBoxKnights(state, carrier)[0];
  const boxWarning = boxOffender ? {offside: true, offsideReason: 'boxKnight', offsidePieceId: boxOffender.id} : {};
  if (carrier.type === 'N' && state.restart?.type !== 'throwIn') {
    for (const [dx, dy] of KNIGHT) {
      const x = carrier.x + dx, y = carrier.y + dy, goal = goalAt(x, y);
      if (!inside(x, y) && !goal || (goal && (['throwIn', 'goalKick'].includes(state.restart?.type) || state.restart?.indirect))) continue;
      kicks.push(kickRecord(state, carrier, x, y, [{x: carrier.x, y: carrier.y}, {x, y}], pieceAt(state, x, y), goal, boxWarning));
    }
    return kicks;
  }
  const vectors = state.restart?.type === 'throwIn' ? DIRECTIONS : carrier.type === 'P' ? STRAIGHTS : carrier.type === 'B' ? DIAGONALS : carrier.type === 'R' ? STRAIGHTS : DIRECTIONS;
  for (const [dx, dy] of vectors) {
    const path = [{x: carrier.x, y: carrier.y}];
    // The first occupied target remains an ordinary ground pass. Eligible
    // set pieces may instead loft over that one player; the second occupied
    // square can receive/intercept, and always ends this passing ray.
    let bypassed = null;
    for (let step = 1; step <= (state.restart?.type === 'throwIn' ? 10 : BOARD_HEIGHT + 1); step++) {
      const x = carrier.x + dx * step, y = carrier.y + dy * step;
      if (!inside(x, y)) break;
      path.push({x, y});
      const receiver = pieceAt(state, x, y);
      kicks.push({...kickRecord(state, carrier, x, y, [...path], receiver, undefined, boxWarning),
        ...(bypassed ? {lofted: true, bypassedPieceId: bypassed.id, bypassedSquare: {x: bypassed.x, y: bypassed.y}} : {})});
      if (receiver) {
        if (!loftedRestart(state.restart) || bypassed) break;
        bypassed = receiver;
      }
    }
    if (!dy || ['throwIn', 'goalKick'].includes(state.restart?.type) || state.restart?.indirect) continue;
    // Opposing bodies are probabilistic blockers. Teammates still stop shots.
    const shotPath = [{x: carrier.x, y: carrier.y}];
    for (let step = 1; step <= BOARD_HEIGHT + 1; step++) {
      const x = carrier.x + dx * step, y = carrier.y + dy * step;
      shotPath.push({x, y});
      if (!inside(x, y)) {
        const goal = goalAt(x, y);
        if (goal && !friendlyStopsShot(state, carrier, x, y)) kicks.push(kickRecord(state, carrier, x, y, [...shotPath], null, goal, boxWarning));
        break;
      }
      const obstacle = pieceAt(state, x, y);
      if (obstacle?.team === carrier.team) break;
    }
  }
  return kicks;
}

export function legalKicks(state) {
  return ['kick', 'kickoff', 'keeperRelease'].includes(state.phase) ? rawKicks(state) : [];
}

// Goal-only geometry is shared by threat evaluation and saved declarations.
// It does not generate passes, consume randomness, or introduce new kick rays.
function goalShotTargets(state, carrier) {
  if (!carrier) return [];
  const vectors = carrier.type === 'N' ? KNIGHT : carrier.type === 'P' || carrier.type === 'R' ? STRAIGHTS : carrier.type === 'B' ? DIAGONALS : DIRECTIONS;
  const targets = [];
  for (const [dx, dy] of vectors) {
    if (!dy) continue;
    const path = [{x: carrier.x, y: carrier.y}];
    for (let step = 1; step <= (carrier.type === 'N' ? 1 : BOARD_HEIGHT + 1); step++) {
      const x = carrier.x + dx * step, y = carrier.y + dy * step;
      path.push({x, y});
      if (!inside(x, y)) {
        if (goalAt(x, y) === carrier.team && !friendlyStopsShot(state, carrier, x, y)) targets.push({x, y, goal: carrier.team, path, distance: distance(carrier, {x, y})});
        break;
      }
      if (carrier.type === 'N') break;
      if (pieceAt(state, x, y)?.team === carrier.team) break;
    }
  }
  return targets.sort((a, b) => a.x - b.x);
}

function eligibleDisguisedPair(state, targets) {
  const carrier = state.pieces?.find(piece => piece.id === state.ball?.carrierId);
  if (!carrier || !['Q', 'N'].includes(carrier.type) || ['penalty', 'throwIn', 'goalKick'].includes(state.restart?.type)
      || state.restart?.indirect || currentBoxKnights(state, carrier).length) return [];
  const options = targets.filter(target => target.goal === carrier.team && !target.offside).sort((a, b) => a.x - b.x);
  return options.length === 2 ? options : [];
}

export function disguisedShotTargets(state) {
  if (!state || !['kick', 'kickoff', 'keeperRelease'].includes(state.phase)) return [];
  return eligibleDisguisedPair(state, legalKicks(state));
}

function validatedDisguisedOptions(state, shot) {
  if (!shot?.disguised || shot.penalty || !Array.isArray(shot.targetOptions) || shot.targetOptions.length !== 2 || !inside(shot.from?.x, shot.from?.y)) return [];
  const declared = state.pieces?.find(piece => piece.id === shot.shooterId);
  if (!declared || !['Q', 'N'].includes(declared.type)) return [];
  const carrier = {...declared, ...shot.from};
  const snapshot = {...state, pieces: state.pieces.map(piece => piece.id === carrier.id ? carrier : piece)};
  const legal = goalShotTargets(snapshot, carrier);
  const options = shot.targetOptions.map(option => legal.find(target => target.x === option?.x && target.y === option?.y));
  if (options.some(option => !option) || options[0].x === options[1].x && options[0].y === options[1].y) return [];
  if (!options.some(option => option.x === shot.x && option.y === shot.y)) return [];
  // Rebuild paths and distance from the immutable origin, never saved labels.
  return options.sort((a, b) => a.x - b.x).map(({x, y, path, distance}) => ({x, y, path, distance}));
}

function kickingChoices(state) {
  const kicks = legalKicks(state), pair = eligibleDisguisedPair(state, kicks);
  return pair.length === 2 ? [...kicks, {...pair[0], disguise: true, targetOptions: pair}] : kicks;
}

function beginPosition(state, phase = 'attackMove') {
  state.phase = phase;
  state.passRun = null;
  state.positionBudget = freshBudget();
  state.pendingShot = null;
  state.releaseReason = null;
}

function advancePosition(state, previousPhase) {
  if (previousPhase === 'attackMove') beginPosition(state, 'defendMove');
  else if (state.ball.carrierId && state.pieces.some(p => p.id === state.ball.carrierId)) {
    state.phase = 'kick';
    state.positionBudget = freshBudget();
  } else {
    beginPosition(state);
    state.turn++;
    addLog(state, 'The ball is loose. A new positioning round begins.');
    return !state.restart;
  }
  return false;
}

function resolveShot(next, {roll, targetRoll, keeperMove, landing} = {}) {
  canonicalizePendingShot(next);
  const declaration = next.pendingShot;
  if (!declaration || next.phase !== 'keeperReact') throw new Error('There is no shot awaiting a goalkeeper reaction.');
  resetPace(next);
  const targetOptions = validatedDisguisedOptions(next, declaration);
  const combinedProbability = targetOptions.length === 2 ? shotChance(next) : null;
  // Delaying the target draw until this point means no stored secret, seed
  // inspection, preview or keeper policy can reveal the eventual destination.
  const chosenTargetIndex = targetOptions.length === 2 ? (nextRoll(next, targetRoll) < 0.5 ? 0 : 1) : null;
  const shot = chosenTargetIndex === null ? declaration : {...declaration, ...targetOptions[chosenTargetIndex]};
  next.looseBallKickOrigin = null;
  const keeper = next.pieces.find(p => p.type === 'K' && p.team === shot.defendingTeam);
  const details = singleShotModel({...next, pendingShot: shot}, shot.x, shot.y), probability = details.probability;
  const outcomeRoll = nextRoll(next, roll);
  const keeperCornerEnd = probability + details.keeperCornerProbability;
  const keeperReboundEnd = keeperCornerEnd + details.keeperReboundProbability;
  const caughtEnd = keeperReboundEnd + details.caughtSaveProbability;
  const wideEnd = caughtEnd + details.missProbability;
  const blockOutEnd = wideEnd + details.blockOutProbability;
  const outcome = outcomeRoll < probability ? 'goal' : outcomeRoll < keeperCornerEnd ? 'keeperCorner'
    : outcomeRoll < keeperReboundEnd ? 'keeperRebound' : outcomeRoll < caughtEnd ? 'saved'
      : outcomeRoll < wideEnd ? 'wide' : outcomeRoll < blockOutEnd ? 'blockOut' : 'blocked';
  const common = {pieceId: shot.shooterId, shooterId: shot.shooterId, shootingTeam: shot.shootingTeam, from: shot.from, goalTarget: {x: shot.x, y: shot.y}, probability, accuracy: probability, roll: outcomeRoll, shotModel: details, shotPath: shot.path,
    ...(chosenTargetIndex === null ? {} : {disguised: true, targetOptions, chosenTargetIndex, targetProbability: 0.5, combinedProbability}), ...(keeperMove ? {keeperMove} : {})};
  if (outcome === 'goal') {
    const conceded = shot.defendingTeam;
    next.score[shot.scoringTeam]++;
    const kickoffPlayer = resetActiveFormation(next, conceded);
    next.ball = {x: kickoffPlayer.x, y: kickoffPlayer.y, carrierId: kickoffPlayer.id};
    next.attack = conceded;
    next.phase = 'kickoff';
    next.positionBudget = freshBudget();
    next.pendingShot = null;
    next.releaseReason = null; next.restart = null; next.offside = null;
    resetProgress(next);
    next.turn++;
    next.lastAction = {...common, type: 'goal', team: shot.scoringTeam, to: {x: shot.x, y: shot.y}, path: shot.path, outcome: 'goal', ownGoal: shot.scoringTeam !== shot.shootingTeam};
    addLog(next, `${title(shot.scoringTeam)} scores (${Math.round(probability * 100)}% chance)${shot.scoringTeam !== shot.shootingTeam ? ' — an own goal!' : '!'} ${next.score.white}–${next.score.black}. ${title(conceded)} kicks off.`);
  } else if (outcome === 'keeperRebound') {
    const targets = keeperReboundTargets(next, shot);
    if (!targets.length) throw new Error('A goalkeeper rebound requires an empty landing square near the box.');
    const reboundRoll = nextRoll(next);
    const destination = landingOverride(landing) || targets[Math.floor(reboundRoll * targets.length)];
    if (!targets.some(target => target.x === destination.x && target.y === destination.y)) {
      throw new Error('A rebound landing must be an empty square near the defending box, outside the goal mouth.');
    }
    const parryPoint = keeper ? {x: keeper.x, y: keeper.y} : details.closestPoint;
    const path = [shot.from, parryPoint, destination].filter((point, index, points) => !index || point.x !== points[index - 1].x || point.y !== points[index - 1].y);
    next.ball = {...destination, carrierId: null}; next.attack = shot.shootingTeam; next.restart = null;
    next.releaseReason = null;
    // A save cannot put an offside attacker back onside. The loose ball is
    // contested through the normal positioning phases with the old snapshot.
    beginPosition(next); next.turn++;
    next.lastAction = {...common, type: 'save', team: shot.defendingTeam, keeperId: keeper?.id,
      to: {...destination}, path, outcome: 'loose', keeperRebound: true,
      reboundLanding: {...destination}, reboundRoll};
    addLog(next, `${title(shot.defendingTeam)} goalkeeper parries the ball loose at ${square(destination.x, destination.y)}. Play continues; the shot-time offside flags still apply.`);
  } else if (outcome === 'keeperCorner' || outcome === 'saved') {
    if (outcome === 'keeperCorner') {
      const endY = shot.scoringTeam === 'white' ? -1 : BOARD_HEIGHT;
      const restart = restartForExit(next, shot.from, {x: shot.x, y: endY}, shot.defendingTeam, {cornerTargetX: shot.x});
      next.turn++;
      next.lastAction = {...common, type: 'save', team: shot.defendingTeam, keeperId: keeper?.id, to: {...next.ball}, path: shot.path, outcome: 'corner', tippedOut: true, restart: copy(restart)};
      addLog(next, `${title(shot.defendingTeam)} goalkeeper parries the shot out (${Math.round(details.parryGivenSave * 100)}% parry chance if stopped). ${title(shot.scoringTeam)} has a corner and a full positioning round.`);
      return next;
    }
    const destination = keeper ? {x: keeper.x, y: keeper.y} : {x: shot.x, y: shot.y < 0 ? 0 : BOARD_HEIGHT - 1};
    next.ball = {...destination, carrierId: keeper?.id || null};
    next.attack = shot.defendingTeam; next.restart = null;
    const sameTeamSave = shot.shootingTeam === shot.defendingTeam;
    const teammateBackPass = sameTeamSave && keeper && shot.shooterId !== keeper.id;
    if (!sameTeamSave) resetProgress(next);
    // A deliberate save does not erase a teammate-kick offside snapshot.
    beginPosition(next); next.turn++;
    if (teammateBackPass) {
      next.phase = 'keeperRelease'; next.releaseReason = 'backPass';
      next.ballProgress = {...progressFor(next), pendingRelease: true};
    } else if (!sameTeamSave && keeper) {
      next.phase = 'keeperRelease'; next.releaseReason = 'catch';
    }
    next.lastAction = {...common, type: 'save', team: shot.defendingTeam, keeperId: keeper?.id, to: destination, path: [...shot.path.slice(0, -1), destination], outcome: 'saved', ...(teammateBackPass ? {backPass:true} : {})};
    addLog(next, teammateBackPass
      ? `${title(shot.defendingTeam)} goalkeeper catches a teammate’s backward kick and must immediately release the ball.`
      : `${title(shot.defendingTeam)} goalkeeper saves (${Math.round(probability * 100)}% scoring chance). ${title(shot.defendingTeam)} takes possession.${!sameTeamSave && keeper ? ' Distribute now before either team repositions, or hold and organise.' : ''}`);
    if (sameTeamSave && !teammateBackPass) completeAttackingRound(next, next);
  } else if (outcome === 'wide') {
    let missedLanding = {x: shot.x, y: shot.y};
    if (shot.distance > 10 && !shot.penalty) {
      const radius = Math.max(1, Math.ceil((shot.distance - 10) / 2) + 1);
      const sideways = Math.floor(nextRoll(next) * (radius * 4 + 1)) - radius * 2;
      const overshoot = 1 + Math.floor(nextRoll(next) * radius);
      missedLanding = landingOverride(landing) || {x: shot.x + sideways, y: shot.y < 0 ? -overshoot : BOARD_HEIGHT - 1 + overshoot};
    }
    const restart = restartForExit(next, shot.from, missedLanding, shot.shootingTeam)
      || awardRestart(next, 'goalKick', shot.defendingTeam, {x: shot.x, y: shot.y < 0 ? 0 : BOARD_HEIGHT - 1});
    next.turn++;
    next.lastAction = {...common, type: 'shotMiss', team: restart.team, keeperId: keeper?.id, to: {...next.ball}, landing: missedLanding, exit: restart.exit, path: [...shot.path.slice(0, -1), missedLanding], outcome: 'wide', restart: copy(restart)};
    addLog(next, `${title(shot.shootingTeam)} shoots wide (${Math.round(details.missProbability * 100)}% miss chance). ${title(restart.team)} has a ${restart.type === 'throwIn' ? 'throw-in' : restart.type === 'corner' ? 'corner' : 'goal kick'}. ${restartTurnMessage(restart)}`);
  } else {
    const blocker = next.pieces.find(piece => piece.id === details.blockerIds[0]);
    if (!blocker) throw new Error('A blocked shot requires a defending piece on its path.');
    const blockedAt = {x: blocker.x, y: blocker.y};
    // A reflex body block, like a keeper save, retains the kick-time snapshot.
    // A boundary restart or the defender's next deliberate play clears it.
    if (outcome === 'blockOut') {
      const restart = restartForExit(next, shot.from, {x: shot.x, y: shot.y}, blocker.team, {cornerTargetX: shot.x});
      next.turn++;
      next.lastAction = {...common, type: 'blockedShot', team: blocker.team, blockerId: blocker.id, blockedAt, to: {...next.ball}, path: shot.path, outcome: restart.type === 'corner' ? 'corner' : 'out', restart: copy(restart)};
      addLog(next, `${title(blocker.team)} ${NAMES[blocker.type]} blocks the shot out. ${title(restart.team)} has a ${restart.type === 'corner' ? 'corner' : 'goal kick'}. ${restartTurnMessage(restart)}`);
    } else {
      next.ball = {...blockedAt, carrierId: blocker.id}; next.attack = blocker.team; next.restart = null;
      beginPosition(next); resetProgress(next); next.turn++;
      next.lastAction = {...common, type: 'blockedShot', team: blocker.team, blockerId: blocker.id, receiverId: blocker.id, blockedAt, to: blockedAt, path: [{...shot.from}, {...blockedAt}], outcome: 'blocked'};
      addLog(next, `${title(blocker.team)} ${NAMES[blocker.type]} blocks the shot and takes possession at ${square(blocker.x, blocker.y)}.`);
    }
  }
  return next;
}

function tackleFoul(next, source, piece, carrier, from, intendedTo, outcomeRoll) {
  next.discipline = disciplineFor(next);
  const ledger = next.discipline[piece.id] ||= {yellowCards: 0, redCard: false}, contactSpot = {x: carrier.x, y: carrier.y};
  const automaticRedReason = automaticFoulRedReason(source, source.pieces.find(candidate => candidate.id === piece.id), carrier);
  let card = automaticRedReason || outcomeRoll < FOUL_RULE.red ? 'red' : outcomeRoll < FOUL_RULE.red + FOUL_RULE.yellow ? 'yellow' : null;
  if (card === 'yellow') ledger.yellowCards++;
  const secondYellow = card === 'yellow' && ledger.yellowCards >= 2;
  if (secondYellow) card = 'red';
  let keeperReplacement;
  if (card === 'red') {
    ledger.redCard = true;
    next.sentOff = [...(next.sentOff || []), {...piece, reason: secondYellow ? 'secondYellow' : 'red', yellowCards: ledger.yellowCards,
      ...(automaticRedReason ? {automaticRedReason} : {})}];
    next.pieces = next.pieces.filter(candidate => candidate.id !== piece.id);
  }
  const forfeited = card === 'red' && forfeitIfShort(next);
  if (!forfeited && card === 'red' && piece.type === 'K') keeperReplacement = replaceDismissedKeeper(next, piece.team, from);
  const type = inOwnBox(piece.team, contactSpot.x, contactSpot.y) ? 'penalty' : 'freeKick';
  const restart = forfeited ? null : awardRestart(next, type, carrier.team, contactSpot, {reason: 'foul'});
  next.offside = null; next.looseBallKickOrigin = null; next.turn++;
  next.lastAction = {type: 'foul', team: piece.team, pieceId: piece.id, offenderId: piece.id, targetId: carrier.id,
    from, intendedTo, contactSpot, to: {...next.ball}, path: [from, contactSpot, intendedTo], card, secondYellow,
    ...(automaticRedReason ? {automaticRedReason} : {}),
    probability: FOUL_RULE.foul, roll: outcomeRoll, ...(card === 'red' ? {sentOffId: piece.id} : {}), ...(keeperReplacement ? {keeperReplacement} : {}),
    restart: restart ? copy(restart) : null, outcome: forfeited ? 'forfeit' : type};
  const dismissal = automaticRedReason === 'keeperOutsideBox' ? 'Automatic red: goalkeeper foul outside the box.'
    : automaticRedReason === 'lastDefender' ? 'Automatic red: no other defender between the attacker and goalkeeper.'
    : secondYellow ? 'Second yellow: sent off.' : 'Red card: sent off.';
  addLog(next, `${title(piece.team)} ${NAMES[piece.type]} fouls the ${NAMES[carrier.type]} at ${square(contactSpot.x, contactSpot.y)}.${card ? ` ${card === 'red' ? dismissal : 'Yellow card.'}` : ''}${forfeited ? ` ${title(next.winner)} wins by forfeit; fewer than ${FOUL_RULE.minimumPlayers} opponents remain.` : ` ${title(carrier.team)} has a ${type === 'penalty' ? 'penalty' : 'direct free kick'}. Both teams may reposition.`}`);
  return next;
}

export function applyMove(state, pieceId, x, y, {freePawn = false, roll, targetRoll, landing} = {}) {
  const move = legalMoves(state, pieceId, {freePawn}).find(candidate => candidate.x === x && candidate.y === y);
  if (!move) throw new Error('That is not a legal move.');
  const next = copy(state), piece = next.pieces.find(p => p.id === pieceId), from = {x: piece.x, y: piece.y};
  next.ballProgress = progressFor(state);
  if (state.phase !== 'keeperReact' && flagged(state, piece) && (move.type === 'tackle' || (!state.ball.carrierId && state.ball.x === x && state.ball.y === y))) {
    piece.x = x; piece.y = y;
    return callOffside(next, piece, {pieceId, from, intendedTo: {x, y}});
  }
  const kickOrigin = looseKickOrigin(state);
  const selfPassCollection = !state.ball.carrierId && state.ball.x === x && state.ball.y === y
    && kickOrigin?.pieceId === piece.id && kickOrigin.team === piece.team;
  const ordinaryDribble = !state.restart && state.phase === 'attackMove'
    && (attackingCarrier(state, piece) || selfPassCollection);
  if (ordinaryDribble) {
    paceHandoff(next, piece.id);
    if (next.paceControl.dribbleRounds >= PACE_RULE.maxDribbleRounds) {
      next.turn++;
      return paceFreeKick(next, piece.team, {x: state.ball.x, y: state.ball.y}, 'dribbleLimit',
        {pieceId, rounds: next.paceControl.dribbleRounds + 1},
        {type: 'move', team: piece.team, pieceId, from, to: {x, y}, path: [from, {x, y}], attempted: true,
          ...(selfPassCollection ? {collection: true, selfPassCollection: true} : {})});
    }
    next.paceControl.dribbledThisRound = true;
  }
  piece.x = x; piece.y = y;
  if (state.phase === 'passRun') {
    beginPosition(next);
    next.positionBudget.normalUsed = true;
    next.lastAction = {type: 'move', team: piece.team, pieceId, from, to: {x, y}, path: [from, {x, y}], passRun: true, freePawn: false};
    addLog(next, `${title(piece.team)} ${NAMES[piece.type]} follows its pass to ${square(x, y)}. The regular off-ball move is used.`);
    return next;
  }
  if (state.phase === 'keeperReact') {
    addLog(next, `${title(piece.team)} goalkeeper reacts to ${square(x, y)}.`);
    return resolveShot(next, {roll, targetRoll, landing, keeperMove: {pieceId, from, to: {x, y}}});
  }
  const previousAttack = state.attack, wasCarrier = next.ball.carrierId === piece.id;
  const tackling = move.type === 'tackle', probability = move.tackleProbability ?? 1;
  const withFouls = tackling && state.foulsEnabled === true;
  const cleanProbability = move.cleanTackleProbability ?? probability;
  const outcomeRoll = tackling && (withFouls || cleanProbability < 1) ? nextRoll(next, roll) : undefined;
  const carrierBefore = state.pieces.find(candidate => candidate.id === state.ball.carrierId);
  if (withFouls && outcomeRoll < FOUL_RULE.foul) return tackleFoul(next, state, piece, carrierBefore, from, {x, y}, outcomeRoll);
  const tackleSuccess = tackling && (withFouls ? outcomeRoll < FOUL_RULE.foul + FOUL_RULE.clean * cleanProbability : cleanProbability === 1 || outcomeRoll < cleanProbability);
  const collection = !next.ball.carrierId && next.ball.x === x && next.ball.y === y;
  if (tackleSuccess || collection || wasCarrier) next.ball = {x, y, carrierId: piece.id};
  next.looseBallKickOrigin = tackleSuccess || collection || wasCarrier ? null : kickOrigin;
  const turnover = (tackleSuccess || collection) && piece.team !== previousAttack;
  if ((tackleSuccess || collection || wasCarrier) && state.offside && piece.team !== state.offside.team) next.offside = null;
  if (turnover) {
    next.attack = piece.team;
    beginPosition(next);
    resetProgress(next);
    resetPace(next);
    next.turn++;
  } else {
    if (collection && !selfPassCollection && !state.restart) paceHandoff(next, piece.id);
    const usedBudget = freePawn ? 'pawnUsed' : wasCarrier && attackingCarrier(state, piece) ? 'dribbleUsed' : 'normalUsed';
    next.positionBudget = {...budgetFor(state), [usedBudget]: true};
    if (selfPassCollection) next.positionBudget.dribbleUsed = true;
    if (next.positionBudget.normalUsed && next.positionBudget.pawnUsed && !positionActions(next).dribbleAvailable) advancePosition(next, state.phase);
  }
  const target = state.pieces.find(p => p.id === move.targetId);
  const collectedBackPass = collection && piece.type === 'K' && kickOrigin?.team === piece.team && kickOrigin.pieceId !== piece.id;
  if (collectedBackPass) {
    next.phase = 'keeperRelease'; next.releaseReason = 'backPass';
    next.ballProgress = {...progressFor(next), pendingRelease: true, releaseAlreadyCounted: true};
  }
  next.lastAction = {
    type: tackling ? tackleSuccess ? 'tackle' : 'tackleMiss' : 'move', team: piece.team, pieceId, from, to: {x, y},
    path: target ? [from, {x: target.x, y: target.y}, {x, y}] : [from, {x, y}], freePawn,
    ...(move.targetId ? {targetId: move.targetId} : {}), ...(collection ? {collection: true} : {}),
    ...(selfPassCollection ? {selfPassCollection: true} : {}),
    ...(collectedBackPass ? {backPass: true} : {}),
    ...(tackling ? {probability, tackleSuccess, outcome: tackleSuccess ? 'won' : 'evaded', ...(withFouls ? {cleanTackleProbability: cleanProbability, foulProbability: FOUL_RULE.foul} : {}), ...(outcomeRoll !== undefined ? {roll: outcomeRoll} : {})} : {})
  };
  addLog(next, tackling
    ? tackleSuccess
      ? `${title(piece.team)} ${NAMES[piece.type]} wins the tackle (${Math.round(probability * 100)}% chance) and takes possession at ${square(x, y)}.`
      : `${title(piece.team)} ${NAMES[piece.type]} moves to ${square(x, y)}, but the knight evades the tackle (50% chance). The knight keeps the ball; the regular move is used.`
    : `${title(piece.team)} ${NAMES[piece.type]} ${wasCarrier ? 'dribbles' : 'moves'} to ${square(x, y)}${collection ? ' and collects the ball' : ''}${freePawn ? ` (free ${piece.type === 'K' ? 'king' : 'pawn'} move)` : ''}${selfPassCollection ? '; collecting its own pass uses the dribble allowance' : ''}${collectedBackPass ? '; the goalkeeper must immediately release the back-pass' : ''}.`);
  if (!turnover && !state.restart && state.phase === 'defendMove' && next.phase === 'attackMove' && !next.ball.carrierId) completeAttackingRound(next, state);
  return next;
}

export function skipMove(state, {roll, targetRoll, landing} = {}) {
  if (canQuickRelease(state)) {
    const next = copy(state);
    beginPosition(next);
    next.lastAction = {type: 'skip', team: state.attack, phase: 'keeperRelease', heldCatch: true};
    addLog(next, `${title(state.attack)} goalkeeper holds the catch and organises. The normal positioning round begins.`);
    return next;
  }
  if (state.phase === 'passRun') {
    const next = copy(state);
    beginPosition(next);
    next.lastAction = {type: 'skip', team: state.attack, phase: 'passRun', passRun: true};
    addLog(next, `${title(state.attack)} declines the follow-up run. The regular positioning move remains available.`);
    return next;
  }
  if (state.phase === 'keeperReact') {
    const next = copy(state);
    const keeper = state.pieces.find(piece => piece.type === 'K' && piece.team === currentTeam(state));
    addLog(next, keeper && inOwnBox(keeper.team, keeper.x, keeper.y)
      ? `${title(currentTeam(state))} goalkeeper holds position.`
      : `${title(currentTeam(state))} king is outside its own box and has no goalkeeper reaction. The shot resolves.`);
    return resolveShot(next, {roll, targetRoll, landing});
  }
  if (!positionalTurn(state)) {
    if (['kick', 'keeperRelease'].includes(state.phase) && !state.ball.carrierId) {
      const next = copy(state);
      next.ballProgress = progressFor(state);
      beginPosition(next); next.turn++;
      next.lastAction = {type: 'skip', team: state.attack, phase: state.phase};
      addLog(next, 'The ball is loose. A new positioning round begins.');
      completeAttackingRound(next, state);
      return next;
    }
    throw new Error('Only a positioning turn or goalkeeper reaction can be ended.');
  }
  const next = copy(state);
  next.ballProgress = progressFor(state);
  next.lastAction = {type: 'skip', team: currentTeam(state), phase: state.phase};
  addLog(next, `${title(currentTeam(state))} ends its positioning turn.`);
  const completedLooseRound = advancePosition(next, state.phase);
  if (completedLooseRound) completeAttackingRound(next, state);
  return next;
}
export const endPositionTurn = skipMove;

// The UI owns elapsed wall-clock time; applying the consequence here keeps it
// deterministic across local play, AI play, restoration and undo. A goalkeeper
// timing out may not erase a declared shot, so it holds and resolves normally.
export function actionTimeout(state) {
  const team = currentTeam(state);
  if (!TEAMS.includes(team)) return copy(state);
  if (canQuickRelease(state)) {
    const next = skipMove(state);
    next.lastAction.timedOutTeam = team;
    addLog(next, `${title(team)} runs out of quick-distribution time and holds the catch. Regular positioning remains available.`);
    return next;
  }
  if (state.phase === 'cornerSelect') {
    const action = chooseAIAction(state, {difficulty: 'casual'});
    const next = selectCornerTaker(state, action.pieceId);
    next.lastAction.timedOutTeam = team;
    addLog(next, `${title(team)} runs out of corner-selection time; a taker is chosen automatically.`);
    return next;
  }
  if (state.phase === 'passRun') {
    const next = skipMove(state);
    next.lastAction.timedOutTeam = team;
    addLog(next, `${title(team)} runs out of follow-up run time and declines the optional run. Regular positioning remains available.`);
    return next;
  }
  if (state.phase === 'keeperReact') {
    const next = skipMove(state);
    next.lastAction = {...next.lastAction, timedOutTeam: team};
    addLog(next, `${title(team)} runs out of action time; the goalkeeper holds position and the shot resolves.`);
    return next;
  }
  const next = copy(state), offence = {x: state.ball.x, y: state.ball.y};
  const restart = awardRestart(next, 'timeout', other(team), offence, {reason: 'actionTimeout'});
  next.turn++;
  next.lastAction = {type: 'timeout', team, timedOutTeam: team, offence,
    to: {...next.ball}, restart: copy(restart), outcome: 'timeout'};
  addLog(next, `${title(team)} runs out of action time. ${title(restart.team)} has an indirect free kick near ${square(offence.x, offence.y)}. Both teams may reposition.`);
  return next;
}

function landingOverride(landing) {
  if (landing === undefined) return null;
  if (!landing || !Number.isInteger(landing.x) || !Number.isInteger(landing.y)) throw new Error('A test landing must contain integer x and y.');
  return {x: landing.x, y: landing.y};
}

function scatterSquare(state, target, kickDistance, isThrow, override) {
  const radius = isThrow ? Math.max(1, Math.ceil((kickDistance - 5) / 2)) : Math.max(1, Math.ceil((kickDistance - 10) / 2) + 1);
  const [dx, dy] = DIRECTIONS[Math.floor(nextRoll(state) * DIRECTIONS.length)];
  const spread = 1 + Math.floor(nextRoll(state) * radius);
  return landingOverride(override) || {x: target.x + dx * spread, y: target.y + dy * spread};
}

export function applyKick(state, x, y, {roll, landing, passRun = false, disguise = false} = {}) {
  const kick = legalKicks(state).find(candidate => candidate.x === x && candidate.y === y);
  if (!kick) throw new Error('That is not a legal kick.');
  const options = disguise ? disguisedShotTargets(state) : [];
  if (disguise && (options.length !== 2 || !options.some(option => option.x === x && option.y === y))) throw new Error('A disguised shot needs two legal opponent-goal targets for the queen or knight.');
  const next = copy(state), carrier = state.pieces.find(p => p.id === state.ball.carrierId), from = {x: carrier.x, y: carrier.y};
  next.ballProgress = progressFor(state);
  next.paceControl = paceFor(state);
  const restart = state.restart;
  next.offside = offsideSnapshot(state, carrier, restart); next.restart = null;
  next.looseBallKickOrigin = null;
  const loft = kick.lofted ? {lofted: true, bypassedPieceId: kick.bypassedPieceId, bypassedSquare: {...kick.bypassedSquare}} : {};
  const boxOffender = boxKnightOffenders(next, next.offside)[0];
  if (boxOffender) return callOffside(next, boxOffender, {pieceId: carrier.id, from, intendedTo: {x, y}, path: kick.path, distance: kick.distance, accuracy: kick.accuracy, ...loft, offsideReason: 'boxKnight', offsidePieceId: boxOffender.id});
  if (kick.goal) {
    resetPace(next);
    const declaration = disguise ? options[0] : kick;
    const targetOptions = options.map(({x, y, path, distance}) => ({x, y, path, distance}));
    next.pendingShot = {x: declaration.x, y: declaration.y, shooterId: carrier.id, shooterType: carrier.type, shootingTeam: carrier.team, scoringTeam: kick.goal, defendingTeam: other(kick.goal), from, path: declaration.path, distance: declaration.distance,
      ...(disguise ? {disguised: true, targetOptions} : {}), ...(restart?.type === 'penalty' ? {penalty: true} : {}),
      ...(restart?.type === 'freeKick' && !restart.indirect && kick.goal === carrier.team ? {directFreeKick: true} : {})};
    next.phase = 'keeperReact'; next.releaseReason = null;
    if (kick.goal === carrier.team) resetProgress(next);
    else if (restart || state.phase === 'kickoff' || progressFor(state).excludeRelease) next.ballProgress = {...freshProgress(next), excludeRelease: true};
    const details = shotModel(next, x, y);
    next.lastAction = {type: 'shotAttempt', team: carrier.team, pieceId: carrier.id, from, to: {x: declaration.x, y: declaration.y}, path: declaration.path, goalTarget: {x: declaration.x, y: declaration.y},
      ...(disguise ? {disguised: true, targetOptions, targetProbability: 0.5} : {}), probability: details.probability, shotModel: details, outcome: 'pending'};
    const keeper = state.pieces.find(piece => piece.type === 'K' && piece.team === other(kick.goal));
    const reaction = keeper && inOwnBox(keeper.team, keeper.x, keeper.y)
      ? `${title(other(kick.goal))} may move its goalkeeper or hold before the shot resolves.`
      : `${title(other(kick.goal))} has no goalkeeper reaction while its king is outside its own box. Resolve the shot.`;
    addLog(next, `${title(carrier.team)} ${NAMES[carrier.type]} ${disguise ? `disguises a shot toward ${targetOptions.map(option => FILE_LABELS[option.x]).join(' or ')} (50/50; the target is chosen after the goalkeeper reacts)` : `shoots toward ${FILE_LABELS[x]}`}! ${reaction}`);
    return next;
  }
  const accuracy = kick.accuracy, outcomeRoll = nextRoll(next, roll), successful = accuracy === 1 || outcomeRoll < accuracy;
  const destination = successful ? {x, y} : scatterSquare(next, {x, y}, kick.distance, restart?.type === 'throwIn', landing);
  const common = {team: carrier.team, pieceId: carrier.id, from, intendedTo: {x, y}, distance: kick.distance, accuracy, probability: accuracy, roll: outcomeRoll, ...(restart ? {restartType: restart.type} : {}), ...loft};
  if (!successful) {
    const boundaryRestart = restartForExit(next, from, destination, carrier.team);
    if (boundaryRestart) {
      next.turn++;
      next.lastAction = {...common, type: 'out', to: {...next.ball}, landing: destination, exit: boundaryRestart.exit, path: [...kick.path.slice(0, -1), destination], outcome: 'out', restart: copy(boundaryRestart)};
      addLog(next, `${title(carrier.team)} ${restart?.type === 'throwIn' ? 'throw' : 'long pass'} goes out. ${title(boundaryRestart.team)} has a ${boundaryRestart.type === 'throwIn' ? 'throw-in' : boundaryRestart.type === 'corner' ? 'corner' : 'goal kick'}. ${restartTurnMessage(boundaryRestart)}`);
      return next;
    }
  }
  const receiver = pieceAt(next, destination.x, destination.y), interception = receiver && receiver.team !== carrier.team;
  if (receiver && flagged(next, receiver)) return callOffside(next, receiver, {...common, path: [...kick.path.slice(0, -1), destination]});
  next.turn++;
  next.ball = {...destination, carrierId: receiver?.id || null}; next.attack = receiver?.team || carrier.team;
  if (receiver?.team === carrier.team) paceHandoff(next, receiver.id);
  next.looseBallKickOrigin = receiver ? null : {team: carrier.team, pieceId: carrier.id, from};
  if (interception) next.offside = null;
  beginPosition(next);
  const backPass = receiver && receiver.type === 'K' && receiver.team === carrier.team && receiver.id !== carrier.id;
  if (backPass) { next.phase = 'keeperRelease'; next.releaseReason = 'backPass'; }
  next.lastAction = {...common, type: interception ? 'interception' : successful ? 'kick' : 'miss', to: destination, path: [...kick.path.slice(0, -1), destination], outcome: interception ? 'interception' : successful ? 'complete' : 'inaccurate', ...(receiver ? {receiverId: receiver.id} : {}), ...(backPass ? {backPass: true} : {})};
  addLog(next, receiver
    ? interception ? `${title(receiver.team)} ${NAMES[receiver.type]} intercepts at ${square(destination.x, destination.y)}.`
      : backPass ? `${title(carrier.team)} passes back to the goalkeeper. The goalkeeper must immediately release the ball.`
      : `${title(carrier.team)} ${restart?.type === 'throwIn' ? 'throws' : kick.lofted ? 'lofts a pass' : 'passes'} to the ${NAMES[receiver.type]} at ${square(destination.x, destination.y)} (${Math.round(accuracy * 100)}% accuracy).`
    : `${title(carrier.team)} ${successful ? kick.lofted ? 'lofts the ball' : 'kicks' : 'scatters the ball'} to ${square(destination.x, destination.y)} (${Math.round(accuracy * 100)}% accuracy). The ball is loose.`);
  finishKickProgress(next, state, backPass, interception);
  if (passRun && successful && receiver?.team === carrier.team && receiver.type !== 'K' && !backPass && next.phase === 'attackMove' && !next.restart) {
    next.phase = 'passRun';
    next.passRun = {pieceId: carrier.id, team: carrier.team};
    next.lastAction.passRunAvailable = true;
    addLog(next, `${title(carrier.team)} ${NAMES[carrier.type]} may follow its pass with the regular off-ball move, or decline the run.`);
  }
  return next;
}

const goalDistance = (team, y) => team === 'white' ? y + 1 : BOARD_HEIGHT - y;
function reactedShotChance(state, kick) {
  const keeper = state.pieces.find(p => p.type === 'K' && p.team === other(kick.goal));
  const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
  const preview = kick.disguise && carrier ? {...state, pendingShot: {x: kick.x, y: kick.y, from: {x: carrier.x, y: carrier.y},
    shooterId: carrier.id, shooterType: carrier.type, shootingTeam: carrier.team, scoringTeam: kick.goal,
    defendingTeam: other(kick.goal), disguised: true, targetOptions: kick.targetOptions}} : state;
  let probability = shotChance(preview, kick.x, kick.y);
  if (!keeper || !inOwnBox(keeper.team, keeper.x, keeper.y)) return probability;
  for (const [dx, dy] of DIRECTIONS) {
    const position = {x: keeper.x + dx, y: keeper.y + dy};
    if (allowedSquare(keeper, position.x, position.y) && !pieceAt(state, position.x, position.y)) probability = Math.min(probability, shotChance(preview, kick.x, kick.y, position));
  }
  return probability;
}

function progressRank(state, team, y, completesRound = false) {
  const tracker = progressFor(state);
  if (tracker.team !== team || state.restart || state.phase === 'kickoff' || tracker.excludeRelease
    || !isOwnHalf(team, y) || !isOwnHalf(team, tracker.anchorY)) return 0;
  const direction = team === 'white' ? -1 : 1;
  const net = direction * (y - tracker.anchorY), advance = direction * (y - state.ball.y);
  const urgency = tracker.rounds + 1;
  let value = advance * (4 + tracker.rounds * 4);
  if (net >= STALLING_RULE.minProgress) value += urgency * 30;
  else if (completesRound) value -= tracker.rounds >= STALLING_RULE.rounds - 1 ? 650 : urgency * 12;
  return value;
}

function attackingShotRank(state, kick, team) {
  if (kick.goal !== team) return -5000;
  const chance = reactedShotChance(state, kick);
  // A token attempt from the other end of the pitch is usually a giveaway,
  // even when it clears the progress clock. Keep genuine finishes attractive.
  return chance * 2000 * matchTacticsProfile(state, team).shot - (chance < 0.04 ? 850 : 90);
}

// Public geometry, rather than geometric proximity alone, decides who can
// collect a pass. A rook next to a diagonal target may still need two turns.
function receivingState(state, receiver) {
  return {...state, restart: null, phase: 'attackMove', ball: {x: receiver.x, y: receiver.y, carrierId: receiver.id}};
}

function receiverValue(state, receiver, canDribble = true) {
  const projected = receivingState(state, receiver);
  const risk = tacticalTackleRisk(projected, receiver);
  const management = matchTacticsProfile(state, receiver.team);
  return 75 * management.control + tacticalShots(projected, receiver.team, true) * 320 * management.support
    + ({Q: 20, R: 13, B: 12, N: 26, P: 0, K: -30})[receiver.type]
    - Math.max(0, Math.abs(receiver.x - BOARD_CENTER_X) - 2) * 18
    - risk * (canDribble ? 45 : 460) * management.risk + wideAttackValue(projected, receiver) * 0.6 * management.support;
}

function passLane(state, carrier, target) {
  const dx = target.x - carrier.x, dy = target.y - carrier.y;
  if (!dx && !dy) return false;
  const throwing = state.restart?.type === 'throwIn', jumping = carrier.type === 'N' && !throwing;
  const vectors = throwing ? DIRECTIONS : jumping ? KNIGHT : carrier.type === 'P' || carrier.type === 'R' ? STRAIGHTS : carrier.type === 'B' ? DIAGONALS : DIRECTIONS;
  for (const [vx, vy] of vectors) {
    const steps = vx ? dx / vx : dy / vy;
    if (!Number.isInteger(steps) || steps < 1 || (jumping && steps !== 1) || (throwing && steps > 10) || vx * steps !== dx || vy * steps !== dy) continue;
    if (!jumping) {
      let blockers = 0;
      for (let step = 1; step < steps; step++) if (pieceAt(state, carrier.x + vx * step, carrier.y + vy * step)) blockers++;
      if (blockers > (loftedRestart(state.restart) ? 1 : 0)) continue;
    }
    return true;
  }
  return false;
}

function onsideAtKick(state, piece, carrier) {
  if (piece.id === carrier.id || ['goalKick', 'corner', 'throwIn'].includes(state.restart?.type)) return true;
  if ((piece.team === 'white' ? piece.y >= MIDFIELD_RANK || piece.y >= carrier.y : piece.y <= MIDFIELD_RANK || piece.y <= carrier.y)) return true;
  const defenders = state.pieces.filter(p => p.team !== piece.team).map(p => p.y).sort((a, b) => piece.team === 'white' ? a - b : b - a);
  return piece.team === 'white' ? piece.y >= (defenders[1] ?? BOARD_HEIGHT) : piece.y <= (defenders[1] ?? -1);
}

function spacePassValue(state, kick, team) {
  const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
  const collectors = state.pieces.filter(piece => piece.team === team && canCollect(state, piece, kick) && onsideAtKick(state, piece, carrier));
  if (!collectors.length) return -290;
  // The attacking team moves first after its pass. A teammate may collect and
  // then carry; collecting one's own pass has already spent that carry.
  return Math.max(...collectors.map(piece => {
    const moved = {...piece, x: kick.x, y: kick.y};
    const projected = {...state, pieces: state.pieces.map(p => p.id === piece.id ? moved : p)};
    return receiverValue(projected, moved, piece.id !== carrier.id) - 35;
  }));
}

function kickValue(state, kick, team) {
  if (kick.offside) return -10000;
  if (kick.goal) return attackingShotRank(state, kick, team);
  const carrier = state.pieces.find(p => p.id === state.ball.carrierId), receiver = state.pieces.find(p => p.id === kick.receiverId);
  const management = matchTacticsProfile(state, team);
  const progress = Math.max(3, goalDistance(team, carrier.y)) - Math.max(3, goalDistance(team, kick.y));
  let value = progress * 10 * management.progress + BOARD_CENTER_X - Math.abs(kick.x - BOARD_CENTER_X);
  if (receiver) {
    if (receiver.team !== team) return -900 - progress;
    value += receiverValue(state, receiver);
  } else value += spacePassValue(state, kick, team);
  value += progressRank(state, team, kick.y, receiver?.type !== 'K');
  return value * kick.accuracy - (1 - kick.accuracy) * 200 * management.risk;
}

function projectedMove(state, piece, move) {
  const moved = {...piece, x: move.x, y: move.y};
  const ball = state.ball.carrierId === piece.id || move.type === 'tackle' || (!state.ball.carrierId && state.ball.x === move.x && state.ball.y === move.y)
    ? {x: move.x, y: move.y, carrierId: piece.id} : state.ball;
  return {...state, pieces: state.pieces.map(p => p.id === piece.id ? moved : p), ball};
}

function supportPotential(state, piece, carrier) {
  if (piece.type === 'K' || !carrier || piece.id === carrier.id) return 0;
  if (!onsideAtKick(state, piece, carrier)) return -70;
  if (!passLane(state, carrier, piece)) return 0;
  const progress = goalDistance(piece.team, carrier.y) - goalDistance(piece.team, piece.y);
  return 26 + progress * 3 + receiverValue(state, piece) * 0.22;
}

// A defender should cover the next receiving lane as well as the ball's
// present shooting lane. The shortlist is cached only for this immutable board;
// no choice, random seed, or prior match is remembered.
const passThreatCache = new WeakMap();
function passThreats(state, carrier) {
  const cached = passThreatCache.get(state);
  if (cached) return cached;
  const threats = [];
  for (const kick of rawKicks(state)) {
    if (kick.goal || kick.offside || kick.accuracy < 0.7) continue;
    const occupant = pieceAt(state, kick.x, kick.y);
    if (occupant && occupant.team !== carrier.team) continue;
    const collectors = occupant ? [occupant] : state.pieces.filter(piece => piece.team === carrier.team && canCollect(state, piece, kick) && onsideAtKick(state, piece, carrier));
    for (const piece of collectors) {
      const moved = {...piece, x: kick.x, y: kick.y};
      const received = receivingState({...state, pieces: state.pieces.map(p => p.id === piece.id ? moved : p)}, moved);
      const probability = tacticalShots(received, carrier.team, true);
      if (probability > 0.035) threats.push({x: kick.x, y: kick.y, pieceId: piece.id, collect: !occupant, probability, accuracy: kick.accuracy, canDribble: occupant || piece.id !== carrier.id});
    }
  }
  threats.sort((a, b) => b.probability - a.probability);
  const result = threats.slice(0, 8);
  passThreatCache.set(state, result);
  return result;
}

function passExposure(state, carrier, threats) {
  let best = 0;
  for (const threat of threats) {
    const receiver = state.pieces.find(piece => piece.id === threat.pieceId);
    const occupant = pieceAt(state, threat.x, threat.y);
    if (!receiver || occupant && occupant.id !== receiver.id || !passLane(state, carrier, threat)) continue;
    if (threat.collect && !canCollect(state, receiver, threat)) continue;
    if (!onsideAtKick(state, receiver, carrier)) continue;
    const moved = {...receiver, x: threat.x, y: threat.y};
    const received = receivingState({...state, pieces: state.pieces.map(piece => piece.id === receiver.id ? moved : piece)}, moved);
    const risk = tacticalTackleRisk(received, moved);
    best = Math.max(best, tacticalShots(received, carrier.team, true) * threat.accuracy * (1 - risk * (threat.canDribble ? 0.2 : 1)));
  }
  return best;
}

function keeperHomeValue(piece) {
  const goalY = piece.team === 'white' ? BOARD_HEIGHT - 1 : 0;
  return (inOwnBox(piece.team, piece.x, piece.y) ? 25 : -25)
    - Math.abs(piece.y - goalY) * 12 - Math.abs(piece.x - BOARD_CENTER_X) * 3;
}

function moveValue(state, projected, piece, move, team, beforeThreat) {
  if (forbiddenPaceCarry(state, piece, move)) return -16000;
  const afterPiece = projected.pieces.find(p => p.id === piece.id), carrier = projected.pieces.find(p => p.id === projected.ball.carrierId);
  if (flagged(state, piece) && (move.type === 'tackle' || !state.ball.carrierId && state.ball.x === move.x && state.ball.y === move.y)) return -12000;
  if (move.type === 'tackle') return 12000 * (move.tackleProbability ?? 1) + tacticalShots(projected, team, true) * 500 - tacticalTackleRisk(projected, carrier) * 80;
  const forward = goalDistance(team, piece.y) - goalDistance(team, move.y);
  const management = matchTacticsProfile(state, team);
  let value = 0;
  if (carrier?.team === team) value += (currentBoxKnights(state).length - currentBoxKnights(projected).length) * 16000;
  if (!state.ball.carrierId) {
    if (carrier?.id === piece.id) {
      const origin = looseKickOrigin(state);
      return 5000 + receiverValue(projected, carrier, origin?.pieceId !== piece.id && !budgetFor(state).dribbleUsed);
    }
    value += (distance(piece, state.ball) - distance(afterPiece, state.ball)) * (piece.type === 'K' ? 1 : 16);
  } else if (carrier?.team === team) {
    if (carrier.id === piece.id) {
      const originalCarrier = state.pieces.find(p => p.id === piece.id);
      value += forward * 11 * management.progress + (tacticalShots(projected, team, true) - tacticalShots(state, team, true)) * 650 * management.shot;
      value += progressRank(state, team, move.y);
      value += (tacticalTackleRisk(state, originalCarrier) - tacticalTackleRisk(projected, carrier)) * 680 * management.risk;
    } else {
      const originalCarrier = state.pieces.find(p => p.id === state.ball.carrierId);
      value += (supportPotential(projected, afterPiece, carrier) - supportPotential(state, piece, originalCarrier)) * management.support;
      value += (wideCrossingSupport(projected, carrier).best - wideCrossingSupport(state, originalCarrier).best) * 240 * management.support;
      value += (tacticalTackleRisk(state, originalCarrier) - tacticalTackleRisk(projected, carrier)) * 450 * management.risk;
      value += forward * 0.6 * management.progress + (distance(piece, carrier) - distance(afterPiece, carrier)) * 0.4;
      if (piece.type === 'K') value += keeperHomeValue(afterPiece) - keeperHomeValue(piece);
    }
  } else if (carrier) {
    value += (distance(piece, carrier) - distance(afterPiece, carrier)) * (piece.type === 'K' ? 0.5 : 3 * management.press);
    value += (beforeThreat - tacticalShots(projected, carrier.team, true)) * 1300 * management.cover;
    const threats = passThreats(state, state.pieces.find(p => p.id === state.ball.carrierId));
    value += (passExposure(state, state.pieces.find(p => p.id === state.ball.carrierId), threats) - passExposure(projected, carrier, threats)) * 900 * management.cover;
    if (canTackle(projected, afterPiece, carrier)) value += 12;
    if (piece.type === 'K') value += keeperHomeValue(afterPiece) - keeperHomeValue(piece);
  }
  value += (BOARD_CENTER_X - Math.abs(move.x - BOARD_CENTER_X)) * 0.1;
  value += ((move.x * 17 + move.y * 13 + state.turn * 7 + piece.id.length) % 23) / 100;
  return value;
}

function cornerTakerRank(state, piece) {
  const placed = selectCornerTaker(state, piece.id);
  const kicking = {...placed, phase: 'kick'};
  let best = -Infinity;
  for (const kick of legalKicks(kicking)) best = Math.max(best, kickValue(kicking, kick, piece.team));
  // Keep a central box receiver available for the delivery and avoid taking
  // the goalkeeper away from its goal unless there is no useful alternative.
  return best - (piece.type === 'K' ? 180 : 0)
    - (isBox(piece.x, piece.y) && !inOwnBox(piece.team, piece.x, piece.y) ? 25 : 0);
}

function chooseCornerAction(state) {
  let best = null, value = -Infinity;
  for (const piece of cornerTakers(state)) {
    const rank = cornerTakerRank(state, piece);
    if (rank > value) { best = piece; value = rank; }
  }
  return best ? {type: 'cornerTaker', pieceId: best.id} : {type: 'skip'};
}

function chooseCasualAction(state) {
  if (!state || state.phase === 'finished') return {type: 'skip'};
  if (state.phase === 'cornerSelect') return chooseCornerAction(state);
  const team = currentTeam(state);
  if (state.phase === 'keeperReact') {
    const keeper = state.pieces.find(p => p.team === team && p.type === 'K');
    let best = {type: 'skip'}, bestChance = shotChance(state), bestTie = keeper ? Math.abs(keeper.y - (team === 'white' ? BOARD_HEIGHT - 1 : 0)) : Infinity;
    for (const move of keeper ? legalMoves(state, keeper.id) : []) {
      const chance = shotChance(state, state.pendingShot.x, state.pendingShot.y, move), tie = Math.abs(move.y - (team === 'white' ? BOARD_HEIGHT - 1 : 0));
      if (chance < bestChance || (chance === bestChance && tie < bestTie)) {
        best = {type: 'move', pieceId: keeper.id, x: move.x, y: move.y, freePawn: false}; bestChance = chance; bestTie = tie;
      }
    }
    return best;
  }
  if (['kick', 'kickoff', 'keeperRelease'].includes(state.phase)) {
    let best = null, value = -Infinity, finish = null, finishChance = 0.45;
    for (const kick of kickingChoices(state)) {
      if (kick.goal && kick.goal !== team) continue;
      const candidateValue = kickValue(state, kick, team);
      if (candidateValue > value) { best = kick; value = candidateValue; }
      // A strong legal finish is the purpose of the build-up. Do not pass it
      // up for a positional reward; the keeper's best reaction is included.
      if (kick.goal === team && !kick.offside) {
        const chance = reactedShotChance(state, kick);
        if (chance >= finishChance) { finish = kick; finishChance = chance; }
      }
    }
    if (finish) best = finish;
    const receiver = state.pieces.find(piece => piece.id === best?.receiverId);
    // Casual uses the tempo bonus for a reliable, onside outlet, otherwise
    // retaining all ordinary movement choices is safer than forcing a punt.
    if (canQuickRelease(state) && !finish && (!best || best.offside || best.accuracy < 1
        || receiver?.team !== team || receiver.type === 'K')) return {type: 'skip'};
    return best ? {type: 'kick', x: best.x, y: best.y, ...(best.disguise ? {disguise: true} : {}), ...(receiver?.team === team && receiver.type !== 'K' ? {passRun: true} : {})} : {type: 'skip'};
  }
  if (!positionalTurn(state) && state.phase !== 'passRun') return {type: 'skip'};
  const carrier = state.pieces.find(p => p.id === state.ball.carrierId);
  const beforeThreat = carrier && carrier.team !== team ? tacticalShots(state, carrier.team, true) : 0;
  let best = {type: 'skip'}, bestValue = -0.5;
  for (const piece of state.pieces) {
    if (piece.team !== team) continue;
    for (const freePawn of [false, true]) {
      for (const move of legalMoves(state, piece.id, {freePawn})) {
        const projected = projectedMove(state, piece, move);
        const value = moveValue(state, projected, piece, move, team, beforeThreat) + (freePawn ? 0.01 : 0);
        if (value > bestValue) { best = {type: 'move', pieceId: piece.id, x: move.x, y: move.y, freePawn}; bestValue = value; }
      }
    }
  }
  return best;
}

export const AI_DIFFICULTIES = Object.freeze(['casual', 'tactical']);

// Tactical searches the real phase machine, including consecutive actions by
// one side and public chance outcomes. Work is bounded by deterministic nodes,
// not elapsed time or the live random seed.
const AI_SEARCH = Object.freeze({depth: 8, roots: 9, nodes: 1400, extensions: 3});

// Inspect only goal rays when ranking positions. Building every ordinary pass
// (and its complete animation path) here would dominate the search cost.
function tacticalShots(state, team, react = false) {
  const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
  if (!carrier || carrier.team !== team || ['throwIn', 'goalKick'].includes(state.restart?.type) || state.restart?.indirect || currentBoxKnights(state, carrier).length) return 0;
  if (state.restart?.type === 'penalty') return Math.max(...GOAL_FILES.map(x => shotChance(state, x, team === 'white' ? -1 : BOARD_HEIGHT)));
  const shots = goalShotTargets(state, carrier), pair = eligibleDisguisedPair(state, shots);
  let best = shots.reduce((value, shot) => Math.max(value, react ? reactedShotChance(state, shot) : shotChance(state, shot.x, shot.y)), 0);
  if (pair.length === 2) {
    const choice = {...pair[0], disguise: true, targetOptions: pair};
    // Without a keeper reaction, a fair mixture cannot exceed its best single
    // target. The reaction-aware value captures the actual information gain.
    if (react) best = Math.max(best, reactedShotChance(state, choice));
  }
  return best;
}

// A positioning reply has one ordinary challenge and one shared pawn/king
// reposition. The latter cannot tackle, but the same piece may use it to set
// up its ordinary tackle. Attacking moves face the defender's fresh budgets;
// defensive moves must respect the budgets already spent in this reply.
function tacticalChallengeBudget(state, carrier) {
  if (!carrier || state.restart) return null;
  if (state.phase === 'attackMove' || state.phase === 'passRun') return freshBudget();
  if (state.phase === 'defendMove' && currentTeam(state) !== carrier.team) return budgetFor(state);
  return null;
}

function tacticalTackleLanding(state, piece, carrier) {
  if (!canTackle(state, piece, carrier) || flagged(state, piece)) return false;
  return DIRECTIONS.some(([dx, dy]) => {
    const x = carrier.x + dx, y = carrier.y + dy;
    const occupant = pieceAt(state, x, y);
    // A reposition vacates the piece's original square. Its old occupancy may
    // therefore be ignored, just as its actual square is legal for a tackle.
    return distance(piece, {x, y}) <= 10 && allowedSquare(piece, x, y) && (!occupant || occupant.id === piece.id);
  });
}

function tacticalTackleSetup(state, piece, move, carrier, budget = tacticalChallengeBudget(state, carrier)) {
  if (!budget || budget.normalUsed || budget.pawnUsed || !['P', 'K'].includes(piece.type)
    || piece.team === carrier.team || flagged(state, piece) || distance(piece, carrier) > 2) return false;
  const dx = Math.abs(move.x - piece.x), dy = Math.abs(move.y - piece.y);
  if (piece.type === 'P' ? dx + dy !== 1 : Math.max(dx, dy) !== 1) return false;
  const moved = {...piece, x: move.x, y: move.y};
  if (!canTackle(state, moved, carrier) || pieceAt(state, move.x, move.y) || !allowedSquare(piece, move.x, move.y)) return false;
  return tacticalTackleLanding(state, moved, carrier);
}

function tacticalTackleRisk(state, carrier) {
  const budget = tacticalChallengeBudget(state, carrier);
  if (!budget || budget.normalUsed) return 0;
  for (const piece of state.pieces) {
    if (piece.team === carrier.team || flagged(state, piece)) continue;
    if (tacticalTackleLanding(state, piece, carrier)) return (carrier.type === 'N' ? 0.5 : 1) * (state.foulsEnabled ? FOUL_RULE.clean : 1);
    // One bonus step plus one adjacent tackle cannot reach beyond two squares.
    if (!budget.pawnUsed && ['P', 'K'].includes(piece.type) && distance(piece, carrier) <= 2) {
      const vectors = piece.type === 'P' ? STRAIGHTS : DIRECTIONS;
      if (vectors.some(([dx, dy]) => tacticalTackleSetup(state, piece, {x: piece.x + dx, y: piece.y + dy}, carrier, budget))) {
        return (carrier.type === 'N' ? 0.5 : 1) * (state.foulsEnabled ? FOUL_RULE.clean : 1);
      }
    }
  }
  return 0;
}

// Off-ball box runs provide receiving chances alongside direct carrying entry.
// Merely rewarding a nearby teammate cannot distinguish a useful cut-back
// receiver from a crowd of pieces that the carrier cannot actually reach.
// These are public, immediate receiving opportunities, not assumed future goals.
const tacticalOutletCache = new WeakMap();
function tacticalOutlets(state, carrier) {
  const cached = tacticalOutletCache.get(state);
  if (cached) return cached;
  if (!carrier) return {best: 0, second: 0};
  const chances = [];
  for (const receiver of state.pieces) {
    if (receiver.team !== carrier.team || receiver.id === carrier.id || receiver.type === 'K'
      || !onsideAtKick(state, receiver, carrier) || !passLane(state, carrier, receiver)) continue;
    const received = receivingState(state, receiver);
    const accuracy = state.restart?.type === 'throwIn' ? throwAccuracy(distance(carrier, receiver)) : passAccuracy(distance(carrier, receiver));
    // The receiver gets its positioning turn, but has to survive a defensive
    // reply before shooting. Exposed receivers are substantially less useful.
    const chance = tacticalShots(received, carrier.team, true) * accuracy
      * (1 - tacticalTackleRisk(received, receiver) * 0.8);
    if (chance > 0) chances.push(chance);
  }
  chances.sort((a, b) => b - a);
  const result = {best: chances[0] || 0, second: chances[1] || 0};
  tacticalOutletCache.set(state, result);
  return result;
}

// A wide attack needs a real central delivery, not merely a teammate close to
// the touchline. Only onside receivers reachable by this carrier's own passing
// pattern count, and their finish includes accuracy, keeper reaction and the
// defensive reply. This is a soft preference: a useful direct shot can still
// justify an isolated wing position.
const crossingSupportCache = new WeakMap();
function wideCrossingSupport(state, carrier) {
  if (!carrier || carrier.type === 'K' || Math.abs(carrier.x - BOARD_CENTER_X) < 3.5
    || goalDistance(carrier.team, carrier.y) > 8) return {wide: false, best: 0, second: 0, direct: 0};
  const cached = crossingSupportCache.get(state);
  if (cached) return cached;
  const chances = [];
  for (const receiver of state.pieces) {
    if (receiver.team !== carrier.team || receiver.id === carrier.id || receiver.type === 'K'
      || Math.abs(receiver.x - BOARD_CENTER_X) > 2.5 || goalDistance(receiver.team, receiver.y) > 7
      || !allowedSquare(receiver, receiver.x, receiver.y) || !onsideAtKick(state, receiver, carrier)
      || !passLane(state, carrier, receiver)) continue;
    const received = receivingState(state, receiver);
    const accuracy = state.restart?.type === 'throwIn' ? throwAccuracy(distance(carrier, receiver)) : passAccuracy(distance(carrier, receiver));
    const chance = tacticalShots(received, carrier.team, true) * accuracy
      * (1 - tacticalTackleRisk(received, receiver) * 0.8);
    if (chance > 0) chances.push(chance);
  }
  chances.sort((a, b) => b - a);
  const result = {wide: true, best: chances[0] || 0, second: chances[1] || 0, direct: tacticalShots(state, carrier.team, true)};
  crossingSupportCache.set(state, result);
  return result;
}

function wideAttackValue(state, carrier) {
  const support = wideCrossingSupport(state, carrier);
  if (!support.wide) return 0;
  const isolation = 1 - Math.min(1, Math.max(support.best, support.direct) / 0.2);
  return support.best * 160 + support.second * 35
    - isolation * (18 + Math.max(0, 6 - goalDistance(carrier.team, carrier.y)) * 5);
}

function canCollect(state, piece, target) {
  if (!allowedSquare(piece, target.x, target.y) || pieceAt(state, target.x, target.y)) return false;
  if (ownPassEntryForbidden(state, piece, target)) return false;
  if (movementCost(piece, target.x, target.y) > MOVE_RANGE) return false;
  const shape = movementShape(piece), dx = target.x - piece.x, dy = target.y - piece.y;
  for (const [vx, vy] of shape.vectors) {
    const steps = vx ? dx / vx : dy / vy;
    if (!Number.isInteger(steps) || steps < 1 || steps > shape.range || vx * steps !== dx || vy * steps !== dy) continue;
    let clear = true;
    for (let step = 1; step < steps; step++) {
      const x = piece.x + vx * step, y = piece.y + vy * step;
      if (!allowedSquare(piece, x, y) || pieceAt(state, x, y)) { clear = false; break; }
    }
    if (clear) return true;
  }
  return false;
}

function looseBallValue(state, team) {
  const sides = Object.fromEntries(TEAMS.map(side => {
    const players = state.pieces.filter(piece => piece.team === side && allowedSquare(piece, state.ball.x, state.ball.y));
    const nearest = players.length ? Math.min(...players.map(piece => distance(piece, state.ball))) : 30;
    const collectors = players.filter(piece => !flagged(state, piece) && canCollect(state, piece, state.ball));
    return [side, {nearest, collectors}];
  }));
  const actor = currentTeam(state), budget = budgetFor(state);
  if (positionalTurn(state)) {
    const canUse = sides[actor].collectors.some(piece => !budget.normalUsed || (['P', 'K'].includes(piece.type) && !budget.pawnUsed));
    if (canUse) return actor === team ? 185 : -185;
  }
  const race = clamp(sides[other(team)].nearest - sides[team].nearest, -4, 4);
  return race * 28 + (sides[team].collectors.length ? 22 : 0) - (sides[other(team)].collectors.length ? 22 : 0);
}

// BEGIN GENERATED RL BOARD FEATURES — source: scripts/rl-features.mjs
/**
 * Small public-board features for the self-play value learner.
 *
 * These describe strategic potential with a fresh ordinary move and one shared
 * pawn/keeper bonus for either side. They deliberately do not toggle when an
 * action budget is spent. The engine's phase-aware tactical risk remains the
 * authority for an actual challenge. No feature consults the hidden RNG.
 *
 * Keep these two functions self-contained: the trainer copies them into the
 * deployed evaluator, so training and browser inference use identical math.
 */
export function rlBoardGeometry(state) {
  const rlWidth = 14, rlHeight = 17, rlMiddle = 8;
  const rlPieces = state.pieces || [];
  const rlBoard = Array(rlWidth * rlHeight).fill(null);
  for (const rlPiece of rlPieces) rlBoard[rlPiece.y * rlWidth + rlPiece.x] = rlPiece;
  const rlStraight = [[1, 0], [-1, 0], [0, 1], [0, -1]];
  const rlDirections = [...rlStraight, [1, 1], [1, -1], [-1, 1], [-1, -1]];
  const rlInside = (rlX, rlY) => Number.isInteger(rlX) && Number.isInteger(rlY) && rlX >= 0 && rlX < rlWidth && rlY >= 0 && rlY < rlHeight;
  const rlBox = (rlX, rlY) => rlX >= 4 && rlX <= 9 && (rlY < 3 || rlY >= 14);
  const rlOwnBox = (rlPiece, rlX, rlY) => rlBox(rlX, rlY) && (rlPiece.team === 'white' ? rlY >= 14 : rlY < 3);
  const rlAllowed = (rlPiece, rlX, rlY) => rlInside(rlX, rlY)
    && (!(rlX >= 5 && rlX <= 8 && (rlY === 0 || rlY === 16)) || rlPiece.type === 'K' && rlOwnBox(rlPiece, rlX, rlY))
    && (rlPiece.type !== 'K' || !rlBox(rlX, rlY) || rlOwnBox(rlPiece, rlX, rlY));
  const rlAt = (rlX, rlY) => rlInside(rlX, rlY) ? rlBoard[rlY * rlWidth + rlX] : null;
  const rlFlagged = rlPiece => state.offside?.team === rlPiece.team && (state.offside.flaggedIds || []).includes(rlPiece.id);
  const rlDistance = (rlA, rlB) => Math.max(Math.abs(rlA.x - rlB.x), Math.abs(rlA.y - rlB.y));
  const rlCarrier = rlPieces.find(rlPiece => rlPiece.id === state.ball?.carrierId);
  const rlDefenceLine = {};
  for (const rlTeam of ['white', 'black']) {
    const rlRanks = rlPieces.filter(rlPiece => rlPiece.team !== rlTeam).map(rlPiece => rlPiece.y)
      .sort((rlA, rlB) => rlTeam === 'white' ? rlA - rlB : rlB - rlA);
    rlDefenceLine[rlTeam] = rlRanks[1] ?? (rlTeam === 'white' ? rlHeight : -1);
  }
  function rlOnside(rlPiece, rlFrom = rlCarrier, rlRestart = state.restart) {
    if (!rlFrom || rlPiece.id === rlFrom.id || ['goalKick', 'corner', 'throwIn'].includes(rlRestart?.type)) return true;
    return rlPiece.team === 'white'
      ? rlPiece.y >= rlMiddle || rlPiece.y >= rlFrom.y || rlPiece.y >= rlDefenceLine.white
      : rlPiece.y <= rlMiddle || rlPiece.y <= rlFrom.y || rlPiece.y <= rlDefenceLine.black;
  }
  function rlShape(rlPiece, rlDx, rlDy, rlPassing = false, rlThrowing = false) {
    if (!rlDx && !rlDy) return false;
    if (rlThrowing) return !rlDx || !rlDy || Math.abs(rlDx) === Math.abs(rlDy);
    if (rlPiece.type === 'N') return Math.abs(rlDx) * Math.abs(rlDy) === 2;
    if (rlPiece.type === 'P') return (!rlDx || !rlDy) && (rlPassing || Math.abs(rlDx) + Math.abs(rlDy) === 1);
    if (rlPiece.type === 'K' && !rlPassing) return Math.max(Math.abs(rlDx), Math.abs(rlDy)) === 1;
    const rlStraightRay = !rlDx || !rlDy, rlDiagonalRay = Math.abs(rlDx) === Math.abs(rlDy);
    return rlPiece.type === 'R' ? rlStraightRay : rlPiece.type === 'B' ? rlDiagonalRay : rlStraightRay || rlDiagonalRay;
  }
  function rlCanMove(rlPiece, rlTarget, {carrying = rlPiece.id === rlCarrier?.id, passRun = false} = {}) {
    const rlDx = rlTarget.x - rlPiece.x, rlDy = rlTarget.y - rlPiece.y;
    if (!rlAllowed(rlPiece, rlTarget.x, rlTarget.y) || rlAt(rlTarget.x, rlTarget.y) || !rlShape(rlPiece, rlDx, rlDy)) return false;
    const rlJumping = rlPiece.type === 'N', rlSteps = rlJumping ? 1 : Math.max(Math.abs(rlDx), Math.abs(rlDy));
    let rlCost = 0, rlPreviousBox = rlBox(rlPiece.x, rlPiece.y);
    for (let rlStep = 1; rlStep <= rlSteps; rlStep++) {
      const rlX = rlPiece.x + (rlJumping ? rlDx : Math.sign(rlDx) * rlStep);
      const rlY = rlPiece.y + (rlJumping ? rlDy : Math.sign(rlDy) * rlStep);
      const rlInBox = rlBox(rlX, rlY);
      if (!rlAllowed(rlPiece, rlX, rlY) || rlAt(rlX, rlY) || passRun && !rlPreviousBox && rlInBox) return false;
      rlCost += rlInBox ? 2 : 1;
      if (rlCost > (carrying ? 8 : 10)) return false;
      rlPreviousBox = rlInBox;
    }
    // A passer cannot bypass the pass-and-run box-entry rule by collecting its
    // own loose pass after the run phase. Teammates may receive normally.
    const rlOrigin = state.looseBallKickOrigin;
    if (!rlCarrier && state.ball?.x === rlTarget.x && state.ball?.y === rlTarget.y && rlInTargetBox(rlTarget)
      && rlOrigin?.pieceId === rlPiece.id && !rlBox(rlOrigin.from?.x ?? rlPiece.x, rlOrigin.from?.y ?? rlPiece.y)) return false;
    return true;
  }
  const rlInTargetBox = rlTarget => rlBox(rlTarget.x, rlTarget.y);
  function rlCanPass(rlFrom, rlTarget, rlRestart = state.restart) {
    const rlDx = rlTarget.x - rlFrom.x, rlDy = rlTarget.y - rlFrom.y;
    const rlThrowing = rlRestart?.type === 'throwIn', rlJumping = rlFrom.type === 'N' && !rlThrowing;
    if (!rlInside(rlTarget.x, rlTarget.y) || !rlShape(rlFrom, rlDx, rlDy, true, rlThrowing)) return false;
    const rlSteps = Math.max(Math.abs(rlDx), Math.abs(rlDy));
    if (rlThrowing && rlSteps > 10) return false;
    if (rlJumping) return true;
    const rlBypass = ['goalKick', 'corner', 'offside', 'stalling', 'timeout', 'freeKick'].includes(rlRestart?.type) ? 1 : 0;
    let rlBlocked = 0;
    for (let rlStep = 1; rlStep < rlSteps; rlStep++) if (rlAt(rlFrom.x + Math.sign(rlDx) * rlStep, rlFrom.y + Math.sign(rlDy) * rlStep) && ++rlBlocked > rlBypass) return false;
    return true;
  }
  function rlDirectControl(rlPiece, rlTarget) {
    const rlDx = rlTarget.x - rlPiece.x, rlDy = rlTarget.y - rlPiece.y, rlReach = Math.max(Math.abs(rlDx), Math.abs(rlDy));
    if (!rlReach || rlReach > 10) return false;
    if (rlPiece.type === 'N') {
      if (Math.abs(rlDx) * Math.abs(rlDy) !== 2) return false;
    } else if (rlPiece.type === 'P') {
      if (Math.abs(rlDx) !== 1 || Math.abs(rlDy) !== 1) return false;
    } else if (rlPiece.type === 'K') {
      if (rlReach !== 1) return false;
    } else {
      if (rlReach > 5 || !rlShape(rlPiece, rlDx, rlDy)) return false;
      for (let rlStep = 1; rlStep < rlReach; rlStep++) {
        const rlX = rlPiece.x + Math.sign(rlDx) * rlStep, rlY = rlPiece.y + Math.sign(rlDy) * rlStep;
        if (!rlAllowed(rlPiece, rlX, rlY) || rlAt(rlX, rlY)) return false;
      }
    }
    return rlDirections.some(([rlX, rlY]) => {
      const rlLanding = {x: rlTarget.x + rlX, y: rlTarget.y + rlY};
      const rlOccupant = rlAt(rlLanding.x, rlLanding.y);
      return rlDistance(rlPiece, rlLanding) <= 10 && rlAllowed(rlPiece, rlLanding.x, rlLanding.y)
        && (!rlOccupant || rlOccupant.id === rlPiece.id);
    });
  }
  function rlControl(rlPiece, rlTarget, {bonus = true} = {}) {
    if (rlFlagged(rlPiece)) return 0;
    if (rlDirectControl(rlPiece, rlTarget)) return 1;
    if (!bonus || !['P', 'K'].includes(rlPiece.type) || rlPiece.id === rlCarrier?.id || rlDistance(rlPiece, rlTarget) > 2) return 0;
    const rlVectors = rlPiece.type === 'P' ? rlStraight : rlDirections;
    for (const [rlDx, rlDy] of rlVectors) {
      const rlMoved = {...rlPiece, x: rlPiece.x + rlDx, y: rlPiece.y + rlDy};
      if (!rlAllowed(rlPiece, rlMoved.x, rlMoved.y) || rlAt(rlMoved.x, rlMoved.y)) continue;
      // Temporarily vacate the origin for the ordinary tackle's landing check.
      rlBoard[rlPiece.y * rlWidth + rlPiece.x] = null;
      const rlControls = rlDirectControl(rlMoved, rlTarget);
      rlBoard[rlPiece.y * rlWidth + rlPiece.x] = rlPiece;
      if (rlControls) return 0.65;
    }
    return 0;
  }
  return {pieces: rlPieces, carrier: rlCarrier, at: rlAt, allowed: rlAllowed, onside: rlOnside,
    canMove: rlCanMove, canPass: rlCanPass, controls: rlControl, flagged: rlFlagged};
}

export function rlBoardFeatures(state, team) {
  const rlGeometry = rlBoardGeometry(state), rlPieces = rlGeometry.pieces;
  const rlClamp = rlValue => Math.max(0, Math.min(1, rlValue));
  const rlRaw = {white: {centerControl: 0, openFiles: 0, defensiveCover: 0, centralReceivers: 0},
    black: {centerControl: 0, openFiles: 0, defensiveCover: 0, centralReceivers: 0}};
  const rlDistance = (rlA, rlB) => Math.max(Math.abs(rlA.x - rlB.x), Math.abs(rlA.y - rlB.y));
  const rlAccuracy = rlLength => Math.max(0.25, 1 - Math.max(0, rlLength - 10) * 0.1);
  const rlProgress = (rlTeam, rlY) => rlTeam === 'white' ? 16 - rlY : rlY;
  for (const rlSide of ['white', 'black']) {
    const rlOwn = rlPieces.filter(rlPiece => rlPiece.team === rlSide);
    let rlCenterWeight = 0;
    for (let rlY = 5; rlY <= 11; rlY++) for (let rlX = 4; rlX <= 9; rlX++) {
      const rlTarget = {x: rlX, y: rlY}, rlWeight = 1 - Math.abs(rlX - 6.5) * 0.12 - Math.abs(rlY - 8) * 0.06;
      let rlBest = 0, rlSecond = 0;
      for (const rlPiece of rlOwn) {
        const rlControl = rlGeometry.flagged(rlPiece) ? 0 : rlPiece.x === rlX && rlPiece.y === rlY ? 0.4 : rlGeometry.controls(rlPiece, rlTarget);
        if (rlControl > rlBest) { rlSecond = rlBest; rlBest = rlControl; } else if (rlControl > rlSecond) rlSecond = rlControl;
      }
      // Max plus a small supporting defender bonus; a crowd cannot farm the
      // feature simply by attacking the same square with many pieces.
      rlRaw[rlSide].centerControl += (rlBest + rlSecond * 0.2) * rlWeight;
      rlCenterWeight += 1.2 * rlWeight;
    }
    rlRaw[rlSide].centerControl /= rlCenterWeight;
    let rlFiles = 0;
    for (const rlPiece of rlOwn) {
      if (!['Q', 'R'].includes(rlPiece.type) || rlGeometry.flagged(rlPiece)) continue;
      const rlForward = rlSide === 'white' ? -1 : 1;
      let rlCost = 0, rlLane = 0;
      for (let rlStep = 1; rlStep <= 10; rlStep++) {
        const rlTarget = {x: rlPiece.x, y: rlPiece.y + rlForward * rlStep};
        if (!rlGeometry.allowed(rlPiece, rlTarget.x, rlTarget.y)) break;
        const rlOccupant = rlGeometry.at(rlTarget.x, rlTarget.y);
        if (rlOccupant) {
          if (rlOccupant.team === rlSide && rlOccupant.type !== 'K' && rlGeometry.onside(rlOccupant, rlPiece, null)) {
            rlLane += 2 * rlAccuracy(rlStep) * (Math.abs(rlOccupant.x - 6.5) <= 2.5 ? 1 : 0.5);
          }
          break;
        }
        rlCost += rlTarget.x >= 4 && rlTarget.x <= 9 && (rlTarget.y < 3 || rlTarget.y >= 14) ? 2 : 1;
        if (rlCost > (rlPiece.id === rlGeometry.carrier?.id ? 8 : 10)) break;
        const rlCentrality = 0.55 + (1 - Math.abs(rlPiece.x - 6.5) / 6.5) * 0.45;
        rlLane += (0.5 + rlProgress(rlSide, rlTarget.y) / 16 * 0.5) * rlCentrality;
      }
      rlFiles += rlClamp(rlLane / 10);
    }
    // At most the three original major pieces can contribute a full file.
    rlRaw[rlSide].openFiles = rlClamp(rlFiles / 3);
    const rlBall = state.ball || {x: 6.5, y: 8};
    const rlBallHome = rlProgress(rlSide, rlBall.y);
    let rlCover = 0;
    for (const rlPiece of rlOwn) {
      if (rlPiece.type === 'K' || rlGeometry.flagged(rlPiece) || !rlGeometry.allowed(rlPiece, rlPiece.x, rlPiece.y)) continue;
      const rlHome = rlProgress(rlSide, rlPiece.y);
      if (rlHome >= rlBallHome || rlDistance(rlPiece, rlBall) > 7 || rlBallHome <= 0) continue;
      const rlAxis = 6.5 + (rlBall.x - 6.5) * rlHome / rlBallHome;
      const rlOffset = Math.abs(rlPiece.x - rlAxis);
      if (rlOffset <= 3) rlCover += 1 - rlOffset / 6;
    }
    rlRaw[rlSide].defensiveCover = rlClamp(rlCover / 3);
  }
  const rlCarrier = rlGeometry.carrier;
  if (rlCarrier) {
    const rlSide = rlCarrier.team, rlOpponents = rlPieces.filter(rlPiece => rlPiece.team !== rlSide);
    const rlReceiving = [];
    for (const rlReceiver of rlPieces) {
      if (rlReceiver.team !== rlSide || rlReceiver.id === rlCarrier.id || rlReceiver.type === 'K'
        || Math.abs(rlReceiver.x - 6.5) > 2.5 || rlProgress(rlSide, rlReceiver.y) < 8
        || !rlGeometry.allowed(rlReceiver, rlReceiver.x, rlReceiver.y) || rlGeometry.flagged(rlReceiver)
        || !rlGeometry.onside(rlReceiver, rlCarrier) || !rlGeometry.canPass(rlCarrier, rlReceiver)) continue;
      let rlRisk = 0;
      for (const rlDefender of rlOpponents) rlRisk = Math.max(rlRisk, rlGeometry.controls(rlDefender, rlReceiver));
      if (rlReceiver.type === 'N') rlRisk *= 0.5;
      const rlLength = rlDistance(rlCarrier, rlReceiver);
      const rlAccuracyValue = state.restart?.type === 'throwIn'
        ? Math.max(0.25, 1 - Math.max(0, rlLength - 5) * 0.15) : rlAccuracy(rlLength);
      rlReceiving.push(rlAccuracyValue * (1 - rlRisk * 0.75) * (0.5 + rlProgress(rlSide, rlReceiver.y) / 32));
    }
    rlReceiving.sort((rlA, rlB) => rlB - rlA);
    rlRaw[rlSide].centralReceivers = rlClamp(((rlReceiving[0] || 0) + (rlReceiving[1] || 0) * 0.5) / 1.5);
  }
  const rlSign = team === 'black' ? -1 : 1;
  return Object.fromEntries(Object.keys(rlRaw.white).map(rlName => [rlName,
    (rlRaw.white[rlName] - rlRaw.black[rlName]) * rlSign || 0]));
}

// END GENERATED RL BOARD FEATURES

// BEGIN GENERATED RL CONTEXT FEATURES — source: scripts/rl-context-features.mjs
// Public state features for the second, contextual TD value family. The first
// seven retain the original feature meaning. All values are in White's frame;
// Black receives their exact negative. baseVector, when supplied, is always the
// original seven-component WHITE vector, regardless of requested team.
// The browser embeds this file after removing only the import above.
export const RL_CONTEXT_FEATURE_NAMES = Object.freeze([
  'possession', 'ballProgress', 'material', 'centerControl', 'openFiles', 'defensiveCover', 'centralReceivers',
  'actor', 'ordinaryMoveTempo', 'bonusMoveTempo', 'dribbleTempo', 'kickNowPossession',
  'carrierDepthSquared', 'carrierCentrality', 'carrierGoalOpening', 'carrierInGoalBox',
  'directTackleExposure', 'bonusTackleExposure', 'safePassOptions', 'safeForwardOptions',
  'centralPassQuality', 'finishingPassQuality', 'nearbyDefenderPressure', 'keeperDisplacement',
  'dribbleLimitPressure', 'ownHalfStallPressure', 'advancedCenterControl', 'advancedOpenFiles'
]);

export function rlContextValueFeatures(state, team = 'white', baseVector = null) {
  const clamp01 = value => Math.max(0, Math.min(1, Number(value) || 0));
  const sign = side => side === 'white' ? 1 : side === 'black' ? -1 : 0;
  const distance = (a, b) => Math.max(Math.abs(a.x - b.x), Math.abs(a.y - b.y));
  const progress = piece => clamp01((piece.team === 'white' ? 16 - piece.y : piece.y) / 16);
  const geometry = rlBoardGeometry(state), pieces = geometry.pieces, carrier = geometry.carrier;
  const owner = carrier?.team || state.restart?.team, possession = sign(owner);
  let original;
  if (baseVector) {
    if (baseVector.length !== 7 || !Array.from(baseVector).every(value => Number.isFinite(value) && Math.abs(value) <= 1)) {
      throw new TypeError('Context baseVector must contain seven finite normalized White features.');
    }
    original = Array.from(baseVector);
  } else {
    const material = {Q: 150, R: 105, B: 100, N: 90, P: 55, K: 0};
    const board = rlBoardFeatures(state, 'white');
    original = [possession, carrier ? possession * progress(carrier) : 0,
      Math.max(-1, Math.min(1, pieces.reduce((sum, piece) => sum + sign(piece.team) * (material[piece.type] || 0), 0) / 905)),
      board.centerControl, board.openFiles, board.defensiveCover, board.centralReceivers];
  }
  const phase = state.phase, positional = phase === 'attackMove' || phase === 'defendMove';
  const actorTeam = phase === 'finished' ? null : phase === 'keeperReact'
    ? state.pendingShot?.defendingTeam || (state.attack === 'white' ? 'black' : 'white')
    : phase === 'defendMove' ? (state.attack === 'white' ? 'black' : 'white') : state.attack;
  const actor = sign(actorTeam), budget = state.positionBudget || {};
  const normalUsed = !!budget.normalUsed, pawnUsed = !!budget.pawnUsed;
  const dribbleUsed = budget.dribbleUsed === undefined ? normalUsed : !!budget.dribbleUsed;
  const ordinaryTempo = positional && !normalUsed ? actor : 0;
  const bonusTempo = positional && !pawnUsed ? actor : 0;
  const dribbleTempo = phase === 'attackMove' && !state.restart && carrier?.team === state.attack && !dribbleUsed ? actor : 0;
  const kickNow = ['kick', 'kickoff', 'keeperRelease'].includes(phase) ? possession : 0;
  let depthSquared = 0, centrality = 0, opening = 0, inGoalBox = 0, directExposure = 0, bonusExposure = 0;
  let safeOptions = 0, forwardOptions = 0, centralQuality = 0, finishingQuality = 0, pressure = 0, keeperDisplacement = 0;
  let dribblePressure = 0, stallPressure = 0;
  if (carrier) {
    const side = carrier.team, ownSign = sign(side), opponents = pieces.filter(piece => piece.team !== side);
    const depth = progress(carrier), goalY = side === 'white' ? -0.5 : 16.5;
    const angleAt = piece => {
      const perpendicular = Math.abs(goalY - piece.y);
      return clamp01(Math.atan2(4 * perpendicular, perpendicular * perpendicular + (4.5 - piece.x) * (8.5 - piece.x)) / Math.PI);
    };
    depthSquared = ownSign * depth * depth;
    centrality = ownSign * clamp01(1 - Math.abs(carrier.x - 6.5) / 6.5);
    opening = ownSign * angleAt(carrier);
    inGoalBox = carrier.x >= 4 && carrier.x <= 9 && (side === 'white' ? carrier.y < 3 : carrier.y >= 14) ? ownSign : 0;
    // A fresh defensive response follows attack positioning/pass-and-run;
    // during a defensive response, honor the actual remaining action budget.
    const challenge = !state.restart && (phase === 'attackMove' || phase === 'passRun' || phase === 'defendMove' && !normalUsed);
    if (challenge) {
      const allowBonus = phase !== 'defendMove' || !pawnUsed;
      let direct = false, setup = false;
      for (const piece of opponents) {
        direct ||= geometry.controls(piece, carrier, {bonus: false}) > 0;
        if (allowBonus && ['P', 'K'].includes(piece.type)) setup ||= geometry.controls(piece, carrier) > 0;
      }
      const clean = (state.foulsEnabled ? 0.9 : 1) * (carrier.type === 'N' ? 0.5 : 1);
      directExposure = ownSign * (direct ? clean : 0);
      bonusExposure = ownSign * (!direct && setup ? clean : 0);
    }
    // Receiving potential uses a fresh subsequent challenge, matching the
    // strategic seven-feature family, rather than the current spent budgets.
    const accuracy = length => state.restart?.type === 'throwIn'
      ? Math.max(0.25, 1 - Math.max(0, length - 5) * 0.15)
      : Math.max(0.25, 1 - Math.max(0, length - 10) * 0.1);
    for (const receiver of pieces) {
      if (receiver.team !== side || receiver.id === carrier.id || receiver.type === 'K' || geometry.flagged(receiver)
        || !geometry.onside(receiver, carrier) || !geometry.canPass(carrier, receiver)) continue;
      let risk = 0;
      for (const defender of opponents) risk = Math.max(risk, geometry.controls(defender, receiver));
      if (receiver.type === 'N') risk *= 0.5;
      const quality = accuracy(distance(carrier, receiver)) * (1 - risk * 0.9);
      safeOptions += quality;
      if (progress(receiver) > depth) forwardOptions += quality;
      if (Math.abs(receiver.x - 6.5) <= 2.5 && progress(receiver) >= 0.5) centralQuality = Math.max(centralQuality, quality * progress(receiver));
      finishingQuality = Math.max(finishingQuality, quality * angleAt(receiver) * progress(receiver));
    }
    safeOptions = ownSign * clamp01(safeOptions / 3);
    forwardOptions = ownSign * clamp01(forwardOptions / 3);
    centralQuality *= ownSign; finishingQuality *= ownSign;
    const nearest = opponents.filter(piece => !geometry.flagged(piece)).reduce((minimum, piece) => Math.min(minimum, distance(carrier, piece)), 5);
    pressure = ownSign * clamp01(1 - nearest / 5);
    const keeper = opponents.find(piece => piece.type === 'K');
    keeperDisplacement = ownSign * (keeper ? clamp01(Math.hypot(keeper.x - 6.5, keeper.y - (side === 'white' ? 0 : 16)) / 8) : 1);
    const pace = state.paceControl;
    if (!state.restart && phase !== 'kickoff' && pace?.team === side && pace.carrierId === carrier.id) {
      dribblePressure = ownSign * clamp01((Number(pace.dribbleRounds) + (pace.dribbledThisRound ? 1 : 0)) / 4);
    }
    const tracker = state.ballProgress, ownHalf = side === 'white' ? carrier.y > 8 : carrier.y < 8;
    const anchorOwnHalf = tracker && (side === 'white' ? tracker.anchorY > 8 : tracker.anchorY < 8);
    if (ownHalf && anchorOwnHalf && tracker.team === side && !tracker.excludeRelease && !state.restart && !['kickoff', 'keeperReact', 'finished'].includes(phase)) {
      const advance = (side === 'white' ? -1 : 1) * (carrier.y - tracker.anchorY);
      stallPressure = ownSign * clamp01(Number(tracker.rounds) / 3) * clamp01((4 - advance) / 4);
    }
  }
  const ballZone = clamp01(Math.abs((state.ball?.y ?? 8) - 8) / 8);
  const vector = [...original, actor, ordinaryTempo, bonusTempo, dribbleTempo, kickNow,
    depthSquared, centrality, opening, inGoalBox, directExposure, bonusExposure, safeOptions, forwardOptions,
    centralQuality, finishingQuality, pressure, keeperDisplacement, dribblePressure, stallPressure,
    original[3] * ballZone, original[4] * ballZone];
  // Canonicalize signed zero before perspective conversion for stable hashes.
  return vector.map(value => team === 'black' ? -(value || 0) : value || 0);
}
// END GENERATED RL CONTEXT FEATURES

// BEGIN GENERATED RL SHOT FEATURES — source: scripts/rl-shot-features.mjs

// Exact public shooting/outlet metrics are supplied by the engine's existing
// tactical calculations. This encoder never approximates the shot model.
// contextWhite is always the normalized 28-feature WHITE vector.
export const RL_SHOT_FEATURE_NAMES = Object.freeze([
  ...RL_CONTEXT_FEATURE_NAMES,
  'carrierKing', 'carrierQueen', 'carrierRook', 'carrierBishop', 'carrierKnight', 'carrierPawn',
  'bestShot', 'bestOutlet', 'secondOutlet'
]);

export function rlShotValueFeatures(state, team = 'white', contextWhite, metrics = {}) {
  if (!contextWhite || contextWhite.length !== 28
    || !Array.from(contextWhite).every(value => Number.isFinite(value) && Math.abs(value) <= 1)) {
    throw new TypeError('Shot contextWhite must contain 28 finite normalized White features.');
  }
  const carrier = (state.pieces || []).find(piece => piece.id === state.ball?.carrierId);
  const carrierSign = carrier?.team === 'white' ? 1 : carrier?.team === 'black' ? -1 : 0;
  const probability = name => {
    const value = metrics[name] ?? 0;
    if (!Number.isFinite(value)) throw new TypeError(`Shot metric ${name} must be finite.`);
    return carrierSign * Math.max(0, Math.min(1, value));
  };
  const oneHot = ['K', 'Q', 'R', 'B', 'N', 'P'].map(type => carrier?.type === type ? carrierSign : 0);
  const vector = [...contextWhite, ...oneHot,
    probability('bestShot'), probability('bestOutlet'), probability('secondOutlet')];
  return vector.map(value => team === 'black' ? -(value || 0) : value || 0);
}
// END GENERATED RL SHOT FEATURES

// The shipped checkpoint is changed only after a separate self-play evaluation.
// Training is offline; the browser runs the selected bounded value residual.
export const RL_VALUE_MODEL = Object.freeze({
  version: 3, algorithm: 'TD(lambda)', trained: true, enabled: false, scale: 320,
  featureNames: Object.freeze(["possession", "ballProgress", "material", "centerControl", "openFiles", "defensiveCover", "centralReceivers", "actor", "ordinaryMoveTempo", "bonusMoveTempo", "dribbleTempo", "kickNowPossession", "carrierDepthSquared", "carrierCentrality", "carrierGoalOpening", "carrierInGoalBox", "directTackleExposure", "bonusTackleExposure", "safePassOptions", "safeForwardOptions", "centralPassQuality", "finishingPassQuality", "nearbyDefenderPressure", "keeperDisplacement", "dribbleLimitPressure", "ownHalfStallPressure", "advancedCenterControl", "advancedOpenFiles", "carrierKing", "carrierQueen", "carrierRook", "carrierBishop", "carrierKnight", "carrierPawn", "bestShot", "bestOutlet", "secondOutlet"]),
  weights: Object.freeze([-0.01425146961320564, 0.07040803333568386, 0, -0.002730327691800118, -0.0310497311658628, 0.025475191748680355, 0.027416743955999974, 0.004114277046353949, 0.040913160668107955, 0.04325215651664718, 0.007962721968753975, 0.013533691710675543, 0.10801807740412118, 0.0811998987399577, 0.0851675181581559, 0.21534015212939853, 0.009985636627395973, 0.015943580577194385, -0.010962197326639493, -0.005232734520152212, 0.04409023319851366, 0.01848264921865399, -0.0011036237304129163, 0.006893377213235784, -0.08284384634253265, -0.025062788215518092, -0.0014397247653857523, -0.019941044057763636, 0.002508275084385383, 0.01249400651340931, 0.014678665963848286, 0.0022959060227724236, 0.01494628667754824, -0.00038388463317953156, 0.014095916605158059, 0.0011177251985286334, -3.6201392114262285e-05]),
  checkpoint: "counterplay-2026-10-16-shot-0032", checkpointSha256: "18c42fe6a0ed25b567dcb31a2acc45c18bc1c4bcfc56d0a727196c7d4b0fd869", trainingSegments: 32, trainingTransitions: 10241,
});

export function rlValidateWeights(weights) {
  if (weights === null) return null;
  if ((!Array.isArray(weights) && !ArrayBuffer.isView(weights)) || ![7, RL_CONTEXT_FEATURE_NAMES.length, RL_SHOT_FEATURE_NAMES.length].includes(weights.length)
    || !Array.from(weights).every(value => Number.isFinite(value) && Math.abs(value) <= 4)) {
    throw new Error('The learned value model requires 7, 28 or 37 finite weights, each between -4 and 4.');
  }
  return Array.from(weights);
}

export function rlValueFeatures(state, team = 'white') {
  const owner = state.pieces.find(piece => piece.id === state.ball.carrierId);
  const possessionTeam = owner?.team || state.restart?.team;
  const possession = possessionTeam === 'white' ? 1 : possessionTeam === 'black' ? -1 : 0;
  const progress = owner ? possession * clamp((owner.team === 'white' ? BOARD_HEIGHT - 1 - owner.y : owner.y) / (BOARD_HEIGHT - 1), 0, 1) : 0;
  const values = {Q: 150, R: 105, B: 100, N: 90, P: 55, K: 0};
  const material = clamp(state.pieces.reduce((sum, piece) => sum + (piece.team === 'white' ? 1 : -1) * (values[piece.type] || 0), 0) / 905, -1, 1);
  const board = rlBoardFeatures(state, 'white');
  const vector = [possession, progress, material, board.centerControl, board.openFiles, board.defensiveCover, board.centralReceivers];
  return team === 'black' ? vector.map(value => -value) : vector;
}

export function rlContextFeatures(state, team = 'white') {
  return rlContextValueFeatures(state, team, rlValueFeatures(state, 'white'));
}

export function rlShotFeatures(state, team = 'white') {
  const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
  const outlets = carrier ? tacticalOutlets(state, carrier) : {best: 0, second: 0};
  return rlShotValueFeatures(state, team, rlContextFeatures(state, 'white'), {
    bestShot: carrier ? tacticalShots(state, carrier.team, true) : 0,
    bestOutlet: outlets.best, secondOutlet: outlets.second,
  });
}

export function rlValuePrediction(state, team = 'white', weights = RL_VALUE_MODEL.weights) {
  const checked = rlValidateWeights(weights);
  if (!checked || checked.every(value => value === 0)) return 0;
  const features = checked.length === RL_SHOT_FEATURE_NAMES.length ? rlShotFeatures(state, team) : checked.length === RL_CONTEXT_FEATURE_NAMES.length ? rlContextFeatures(state, team) : rlValueFeatures(state, team);
  return Math.tanh(features.reduce((sum, feature, index) => sum + feature * checked[index], 0));
}

export function rlValidateScale(scale) {
  if (![80, 320].includes(scale)) throw new Error('The learned residual scale must be 80 or 320.');
  return scale;
}

function rlDefaultScale(weights) {
  return weights?.length === 7 ? 80 : RL_VALUE_MODEL.scale;
}

function tacticalPositionValue(state, team, modelWeights = RL_VALUE_MODEL.enabled ? RL_VALUE_MODEL.weights : null, modelScale = rlDefaultScale(modelWeights)) {
  const base = tacticalBasePositionValue(state, team);
  if (!modelWeights || state.phase === 'finished') return base;
  return base + modelScale * rlValuePrediction(state, team, modelWeights);
}

function tacticalBasePositionValue(state, team) {
  if (state.phase === 'finished' && state.winner) return state.winner === team ? 1000000 : -1000000;
  let value = (state.score[team] - state.score[other(team)]) * 2000;
  // Losing a player removes an attacking outlet and a defensive reply for the
  // rest of the match. The old leaf ignored this until a minimum-roster forfeit.
  const material = {Q: 150, R: 105, B: 100, N: 90, P: 55, K: 0};
  for (const piece of state.pieces) {
    value += (piece.team === team ? 1 : -1) * ((material[piece.type] || 0)
      - (state.discipline?.[piece.id]?.yellowCards ? 8 : 0));
  }
  const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
  if (!carrier && state.phase === 'cornerSelect' && state.restart?.type === 'corner') {
    return value + (state.restart.team === team ? 1 : -1) * 215 * 0.35;
  }
  if (!carrier) return value + looseBallValue(state, team) * 0.35;
  const sign = carrier.team === team ? 1 : -1;
  const management = matchTacticsProfile(state, carrier.team), defence = matchTacticsProfile(state, other(carrier.team));
  const risk = tacticalTackleRisk(state, carrier);
  // A dangerous-looking pass is less valuable when the opponent can win the
  // receiver immediately. Actual tackles in the tree still use their real odds.
  const threat = tacticalShots(state, carrier.team, true);
  const kickNow = ['kick', 'kickoff', 'keeperRelease', 'keeperReact'].includes(state.phase);
  const canEscape = state.phase === 'attackMove' && !budgetFor(state).dribbleUsed && !state.restart;
  const challengePending = state.phase === 'attackMove' || state.phase === 'defendMove' && !budgetFor(state).normalUsed;
  let possession = 215 * management.control + (BOARD_HEIGHT - Math.max(3, goalDistance(carrier.team, carrier.y))) * 7 * management.progress;
  possession += threat * 450 * management.shot - risk * (kickNow || !challengePending ? 0 : canEscape ? 65 : 520) * management.risk;
  possession += carrier.type === 'N' ? 24 : carrier.type === 'K' ? -20 : 0;
  if (!state.restart && state.phase !== 'kickoff') {
    const pace = paceFor(state);
    if (pace.carrierId === carrier.id) possession -= pace.dribbleRounds * 14 + (pace.dribbleRounds >= PACE_RULE.maxDribbleRounds ? 80 : 0);
  }
  possession += (BOARD_CENTER_X - Math.abs(carrier.x - BOARD_CENTER_X)) * 2;
  if (!state.restart && state.phase !== 'kickoff' && isOwnHalf(carrier.team, carrier.y)) {
    const tracker = progressFor(state);
    if (tracker.team === carrier.team && !tracker.excludeRelease && isOwnHalf(carrier.team, tracker.anchorY)) {
      const net = (carrier.team === 'white' ? -1 : 1) * (carrier.y - tracker.anchorY);
      possession += Math.min(STALLING_RULE.minProgress, net) * (3 + tracker.rounds * 3);
      if (net < STALLING_RULE.minProgress) possession -= tracker.rounds * 40;
    }
  }
  const support = state.pieces.filter(piece => piece.team === carrier.team && piece.id !== carrier.id && piece.type !== 'K')
    .map(piece => distance(piece, carrier)).sort((a, b) => a - b).slice(0, 2);
  possession += support.reduce((sum, length) => sum + Math.max(0, 5 - length) * 3, 0) * management.support;
  // A nearby teammate only helps if the ball can actually reach them. Reward
  // several onside outlets and support on both flanks, with diminishing returns.
  const outlets = state.pieces.filter(piece => piece.team === carrier.team && piece.id !== carrier.id && piece.type !== 'K'
    && onsideAtKick(state, piece, carrier) && passLane(state, carrier, piece));
  const outletAccuracy = length => state.restart?.type === 'throwIn' ? throwAccuracy(length) : passAccuracy(length);
  possession += Math.min(3, outlets.reduce((sum, piece) => sum + outletAccuracy(distance(piece, carrier)), 0)) * 12 * management.support;
  if (outlets.some(piece => piece.x < carrier.x) && outlets.some(piece => piece.x > carrier.x)) possession += 10 * management.support;
  const finishingOutlets = tacticalOutlets(state, carrier);
  possession += (finishingOutlets.best * 250 + finishingOutlets.second * 60) * management.support;
  possession += wideAttackValue(state, carrier) * management.support;
  // An end-line run needs a finish or a central outlet. Reaching the deepest
  // row alone should not outweigh an attack that can actually reach the goal.
  const centralOutlet = outlets.some(piece => Math.abs(piece.x - BOARD_CENTER_X) <= 2.5 && goalDistance(piece.team, piece.y) <= 6);
  possession -= Math.max(0, Math.abs(carrier.x - BOARD_CENTER_X) - 2) * Math.max(0, 5 - goalDistance(carrier.team, carrier.y))
    * (threat > 0.08 || centralOutlet ? 1 : 4);
  // Defenders between a central carrier and their own goal provide cover even
  // before an immediate shot exists. This also values a screen behind a press.
  const cover = state.pieces.filter(piece => piece.team !== carrier.team && piece.type !== 'K'
    && Math.abs(piece.x - carrier.x) <= 2
    && (carrier.team === 'white' ? piece.y < carrier.y : piece.y > carrier.y)
    && distance(piece, carrier) <= 5).length;
  possession -= Math.min(2, cover) * 12 * defence.cover;
  value += sign * possession * 0.35;
  for (const keeper of state.pieces.filter(piece => piece.type === 'K')) {
    const positioning = keeperHomeValue(keeper);
    value += (keeper.team === team ? 1 : -1) * positioning * 0.35;
  }
  return value;
}

function tacticalMoveRank(state, piece, move, beforeThreat, fast = false, threats = []) {
  if (forbiddenPaceCarry(state, piece, move)) return -16000;
  const projected = projectedMove(state, piece, move);
  const carrier = projected.pieces.find(p => p.id === projected.ball.carrierId), moved = projected.pieces.find(p => p.id === piece.id);
  const management = matchTacticsProfile(state, piece.team);
  if (!fast) {
    let rank = moveValue(state, projected, piece, move, piece.team, beforeThreat);
    if (carrier?.team === piece.team && carrier.id !== piece.id) {
      const previous = state.pieces.find(p => p.id === state.ball.carrierId);
      rank += (tacticalOutlets(projected, carrier).best - tacticalOutlets(state, previous).best) * 850 * management.support;
    }
    return rank;
  }
  if (flagged(state, piece) && (move.type === 'tackle' || !state.ball.carrierId && state.ball.x === move.x && state.ball.y === move.y)) return -12000;
  const home = piece.type === 'K' ? keeperHomeValue(moved) - keeperHomeValue(piece) : 0;
  if (move.type === 'tackle') return 12000 * (move.tackleProbability ?? 1) - tacticalTackleRisk(projected, carrier) * 120;
  if (!state.ball.carrierId) return projected.ball.carrierId === piece.id
    ? 1000 + tacticalShots(projected, piece.team, true) * 600 - tacticalTackleRisk(projected, moved) * 160
    : (distance(piece, state.ball) - distance(moved, state.ball)) * 12 + home;
  if (carrier?.team === piece.team) {
    if (carrier.id === piece.id) return (Math.max(3, goalDistance(piece.team, piece.y)) - Math.max(3, goalDistance(piece.team, move.y))) * 10 * management.progress
      + (tacticalShots(projected, piece.team, true) - tacticalShots(state, piece.team, true)) * 700 * management.shot
      + (tacticalTackleRisk(state, piece) - tacticalTackleRisk(projected, carrier)) * 680 * management.risk + progressRank(state, piece.team, move.y);
    const original = state.pieces.find(p => p.id === carrier.id);
    return (supportPotential(projected, moved, carrier) - supportPotential(state, piece, original)) * management.support
      + (wideCrossingSupport(projected, carrier).best - wideCrossingSupport(state, original).best) * 240 * management.support
      + (tacticalOutlets(projected, carrier).best - tacticalOutlets(state, original).best) * 850 * management.support
      + (tacticalTackleRisk(state, original) - tacticalTackleRisk(projected, carrier)) * 450 * management.risk
      + home;
  }
  if (!carrier) return 0;
  // Inner search orders defensive moves with the same public threats, using
  // lane geometry instead of recomputing every receiving shot for every move.
  let covered = 0;
  for (const threat of threats) {
    const receiver = projected.pieces.find(p => p.id === threat.pieceId);
    const occupant = pieceAt(projected, threat.x, threat.y);
    if (!receiver || occupant && occupant.id !== receiver.id || !onsideAtKick(projected, receiver, carrier) || !passLane(projected, carrier, threat)
      || threat.collect && !canCollect(projected, receiver, threat)) covered += threat.probability * threat.accuracy;
  }
  return (beforeThreat - tacticalShots(projected, carrier.team, true)) * 1300 * management.cover + covered * 650 * management.cover
    + (distance(piece, carrier) - distance(moved, carrier)) * 3 * management.press
    + (canTackle(projected, moved, carrier) ? 15 : 0) + home;
}

function tacticalKickRank(state, kick, team) {
  return kickValue(state, kick, team);
}

function rankedTacticalActions(state, width, root = false) {
  const team = currentTeam(state);
  if (state.phase === 'finished' || !team) return [];
  // A keeper's immediate objective is to minimize this declared shot's chance,
  // rather than spend branching budget rediscovering all nine possible moves.
  if (state.phase === 'keeperReact') return [{action: chooseCasualAction(state), rank: 0}];
  let candidates = [];
  if (state.phase === 'cornerSelect') {
    candidates = cornerTakers(state).map(piece => ({action: {type: 'cornerTaker', pieceId: piece.id}, rank: cornerTakerRank(state, piece), category: 'cornerTaker'}));
  } else if (['kick', 'kickoff', 'keeperRelease'].includes(state.phase)) {
    candidates = kickingChoices(state).filter(kick => !kick.goal || kick.goal === team).map(kick => {
      // The ordinary attacking phase already permits the original passer's
      // off-ball run, with the same shared movement budget. Avoid inserting an
      // optional pass-run/decline phase that spends a search ply on no new right.
      return {action: {type: 'kick', x: kick.x, y: kick.y, ...(kick.disguise ? {disguise: true} : {})}, rank: tacticalKickRank(state, kick, team), category: kick.goal ? 'shot' : kick.receiverId ? 'pass' : 'space'};
    });
    if (canQuickRelease(state)) candidates.push({action: {type: 'skip'}, rank: 0, category: 'hold'});
  } else if (positionalTurn(state) || state.phase === 'passRun') {
    const carrier = state.pieces.find(piece => piece.id === state.ball.carrierId);
    const beforeThreat = carrier && carrier.team !== team ? tacticalShots(state, carrier.team, true) : 0;
    const threats = !root && carrier && carrier.team !== team ? passThreats(state, carrier).slice(0, 3) : [];
    candidates.push({action: {type: 'skip'}, rank: -0.5, category: 'skip'});
    for (const piece of state.pieces) if (piece.team === team) {
      for (const freePawn of [false, true]) for (const move of legalMoves(state, piece.id, {freePawn})) {
        const carrying = piece.id === carrier?.id;
        const safeDribble = carrying && !tacticalTackleRisk(projectedMove(state, piece, move), {...piece, x: move.x, y: move.y});
        const boxRun = !carrying && carrier?.team === team && isBox(move.x, move.y) && !inOwnBox(team, move.x, move.y);
        const tackleSetup = freePawn && carrier && carrier.team !== team && tacticalTackleSetup(state, piece, move, carrier);
        candidates.push({action: {type: 'move', pieceId: piece.id, x: move.x, y: move.y, freePawn}, rank: tacticalMoveRank(state, piece, move, beforeThreat, !root, threats) + (freePawn ? 0.01 : 0), category: tackleSetup ? 'tackleSetup' : freePawn ? 'pawn' : move.type === 'tackle' ? 'tackle' : carrying ? safeDribble ? 'safeDribble' : 'dribble' : boxRun ? 'boxRun' : 'support'});
      }
    }
  }
  candidates.sort((a, b) => b.rank - a.rank);
  let shortlist = candidates.slice(0, width);
  // A greedy shot-blocking rank must never prune every possession-winning
  // reply. Likewise, consider an actual shot alongside a pass in kicking turns.
  if (!root && width > 1) {
    const categories = canQuickRelease(state) ? ['pass', 'hold'] : positionalTurn(state) ? ['tackle', 'tackleSetup', 'safeDribble', 'boxRun', 'support'] : ['shot', 'pass'];
    shortlist = [];
    for (const category of categories) {
      const candidate = candidates.find(entry => entry.category === category);
      if (candidate && shortlist.length < width) shortlist.push(candidate);
    }
    for (const candidate of candidates) if (shortlist.length < width && !shortlist.includes(candidate)) shortlist.push(candidate);
    shortlist.sort((a, b) => b.rank - a.rank);
  }
  // Root diversity gives both a safe pass and a shot, or a supporting move and
  // a dribble, a chance to survive the inexpensive first-stage ranking.
  if (root) {
    const wanted = canQuickRelease(state) ? ['pass', 'hold', 'space', 'shot'] : positionalTurn(state) ? ['tackleSetup', 'pawn', 'boxRun', 'support', 'safeDribble', 'dribble', 'tackle'] : ['shot', 'pass', 'space'];
    shortlist = [];
    for (const category of wanted) {
      const candidate = candidates.find(entry => entry.category === category);
      if (candidate) shortlist.push(candidate);
    }
    for (const candidate of candidates) if (shortlist.length < width && !shortlist.includes(candidate)) shortlist.push(candidate);
    shortlist.sort((a, b) => b.rank - a.rank);
  }
  return shortlist;
}

function planningState(state) {
  // Planning never reads or consumes the live PRNG. Chance branches below
  // enumerate pass scatter and use symmetric samples for a wide shot.
  return {...state, randomState: 1, log: [], lastAction: null};
}

function tacticalSuccessors(state, action) {
  const source = planningState(state);
  const apply = (roll, landing, targetRoll) => {
    const next = action.type === 'cornerTaker' ? selectCornerTaker(source, action.pieceId)
      : action.type === 'kick' ? applyKick(source, action.x, action.y, {roll, landing, passRun: !!action.passRun, disguise: !!action.disguise})
      : action.type === 'move' ? applyMove(source, action.pieceId, action.x, action.y, {freePawn: !!action.freePawn, roll, targetRoll, landing})
        : skipMove(source, {roll, targetRoll, landing});
    return planningState(next);
  };
  if (state.phase === 'keeperReact') {
    const declaration = state.pendingShot, options = validatedDisguisedOptions(state, declaration);
    const shots = options.length === 2 ? options.map(option => ({...declaration, ...option})) : [declaration];
    return shots.flatMap((shot, targetIndex) => {
      const model = singleShotModel({...state, pendingShot: shot}, shot.x, shot.y, action.type === 'move' ? action : undefined);
      const targetRoll = options.length === 2 ? (targetIndex + 0.5) / 2 : undefined;
      let start = 0;
      return [model.goalProbability, model.keeperCornerProbability, model.keeperReboundProbability, model.caughtSaveProbability, model.missProbability, model.blockOutProbability, model.blockPossessionProbability].flatMap((conditionalProbability, index) => {
        const roll = Math.min(1 - Number.EPSILON, start + conditionalProbability / 2); start += conditionalProbability;
        const probability = conditionalProbability / shots.length;
        if (probability <= 0) return [];
        if (index === 2) {
          const reboundState = action.type === 'move' ? {...state, pieces: state.pieces.map(piece => piece.id === action.pieceId ? {...piece, x: action.x, y: action.y} : piece)} : state;
          const targets = keeperReboundTargets(reboundState, shot);
          return targets.map(landing => ({probability: probability / targets.length, state: apply(roll, landing, targetRoll)}));
        }
        if (index !== 4 || shot.distance <= 10 || shot.penalty) return [{probability, state: apply(roll, undefined, targetRoll)}];
        // A bounded, symmetric quadrature covers side-line and end-line risk.
        // Each disguised target retains its own physical scatter distribution.
        const radius = Math.max(1, Math.ceil((shot.distance - 10) / 2) + 1);
        const meanOvershoot = (radius + 1) / 2;
        const depths = [...new Set([Math.floor(meanOvershoot), Math.ceil(meanOvershoot)])];
        return [-2 * radius, -radius, 0, radius, 2 * radius].flatMap(offset => depths.map(depth => ({
          probability: probability / (5 * depths.length),
          state: apply(roll, {x: shot.x + offset, y: shot.y < 0 ? -depth : BOARD_HEIGHT - 1 + depth}, targetRoll)
        })));
      });
    });
  }
  let probability = 1, kick;
  if (action.type === 'kick') {
    kick = legalKicks(state).find(candidate => candidate.x === action.x && candidate.y === action.y);
    if (kick.offsideReason === 'boxKnight') return [{probability: 1, state: apply(0)}];
    if (!kick.goal) probability = kick.accuracy;
  } else if (action.type === 'move') {
    const move = legalMoves(state, action.pieceId, {freePawn: !!action.freePawn}).find(candidate => candidate.x === action.x && candidate.y === action.y);
    if (move.type === 'tackle' && state.foulsEnabled) {
      const clean = move.cleanTackleProbability ?? 1;
      const foulBranches = move.automaticRedReason ? [[FOUL_RULE.foul, FOUL_RULE.foul / 2]] : [[FOUL_RULE.red, FOUL_RULE.red / 2],
        [FOUL_RULE.yellow, FOUL_RULE.red + FOUL_RULE.yellow / 2],
        [FOUL_RULE.plain, FOUL_RULE.red + FOUL_RULE.yellow + FOUL_RULE.plain / 2]];
      return [...foulBranches,
        [FOUL_RULE.clean * clean, FOUL_RULE.foul + FOUL_RULE.clean * clean / 2],
        [FOUL_RULE.clean * (1 - clean), FOUL_RULE.foul + FOUL_RULE.clean * clean + FOUL_RULE.clean * (1 - clean) / 2]]
        .filter(([chance]) => chance > 0).map(([chance, roll]) => ({probability: chance, state: apply(roll)}));
    }
    if (move.type === 'tackle') probability = move.tackleProbability ?? 1;
  }
  if (probability >= 1) return [{probability: 1, state: apply(0)}];
  const success = {probability, state: apply(probability / 2)}, missRoll = (1 + probability) / 2;
  if (!kick) return [success, {probability: 1 - probability, state: apply(missRoll)}];
  // Unlike the live seed, this complete conditional scatter distribution is
  // public information: eight directions and every allowed radius, uniformly.
  const radius = state.restart?.type === 'throwIn' ? Math.max(1, Math.ceil((kick.distance - 5) / 2)) : Math.max(1, Math.ceil((kick.distance - 10) / 2) + 1);
  const misses = DIRECTIONS.flatMap(([dx, dy]) => Array.from({length: radius}, (_, index) => ({
    probability: (1 - probability) / (DIRECTIONS.length * radius),
    state: apply(missRoll, {x: kick.x + dx * (index + 1), y: kick.y + dy * (index + 1)})
  })));
  return [success, ...misses];
}

// The table belongs to one decision. Include every rule-relevant field: two
// identical boards can have different legal futures because of spent actions,
// offside, self-pass collection, an indirect restart, or the progress deadline.
function tacticalStateKey(state) {
  return JSON.stringify([state.pieces.map(p => [p.id, p.team, p.type, p.x, p.y, p.originalType, p.replacementKeeper]), state.ball, state.attack, state.phase,
    budgetFor(state), state.score, state.restart, state.offside, state.pendingShot, state.ballProgress, state.paceControl,
    state.looseBallKickOrigin, state.releaseReason, state.passRun, state.rulesVersion, state.turn, state.foulsEnabled, state.discipline, state.sentOff, state.winner, state.finishReason]);
}
const tacticalActionKey = action => JSON.stringify([action.type, action.pieceId, action.x, action.y, !!action.freePawn, !!action.passRun, !!action.disguise]);
const SEARCH_ABORT = Symbol('Tactical search allowance exhausted');
// Optional playing variety is kept separate from match/chance randomness. A
// goal is worth 2000 evaluation points; this permits at most a 0.4% goal-value
// difference, among compatible plans, after verifying exact search values.
export const TACTICAL_VARIETY = Object.freeze({scoreWindow: 8, maxChoices: 3});
const tacticalPlanFamily = category => ['pass', 'space'].includes(category) ? 'distribution'
  : ['safeDribble', 'support', 'pawn', 'boxRun'].includes(category) ? 'positioning' : category;
function variedTacticalResult(result, selectionSeed, positionKey, depth) {
  if (selectionSeed === undefined || selectionSeed === null || !result.choices?.length) return result;
  const bestKey = tacticalActionKey(result.action);
  const best = result.choices.find(choice => tacticalActionKey(choice.action) === bestKey);
  if (!best) return result;
  const choices = result.choices.filter(choice => choice.exact && tacticalPlanFamily(choice.category) === tacticalPlanFamily(best.category)
      && choice.value >= result.value - TACTICAL_VARIETY.scoreWindow - 1e-8)
    .sort((a, b) => b.value - a.value || a.index - b.index).slice(0, TACTICAL_VARIETY.maxChoices);
  const inspected = result.choices.map(({action,value,category,exact}) => ({action,value,category,exact}));
  if (choices.length < 2) return {...result,variety:{eligible:choices.length,scoreLoss:0,choices:inspected}};
  const draw = normalizeSeed(`${selectionSeed}:${depth}:${positionKey}`) / 4294967296;
  // Keep the best move most often, while allowing a few essentially equal plans.
  const selected = choices[draw < .55 ? 0 : 1 + Math.min(choices.length - 2, Math.floor((draw - .55) / .45 * (choices.length - 1)))];
  return {...result, action: selected.action, value: selected.value, line: selected.line,
    variety: {eligible: choices.length, scoreLoss: Math.max(0, result.value - selected.value),choices:inspected}};
}

function tacticalUnsettled(state) {
  if (state.phase === 'keeperReact' || state.phase === 'keeperRelease' || state.phase === 'kick' || state.phase === 'passRun' || state.phase === 'cornerSelect') return true;
  const carrier = state.pieces.find(p => p.id === state.ball.carrierId);
  if (!carrier) return positionalTurn(state) && state.pieces.some(piece => piece.team === currentTeam(state) && !flagged(state, piece)
    && canCollect(state, piece, state.ball) && (!budgetFor(state).normalUsed || ['P', 'K'].includes(piece.type) && !budgetFor(state).pawnUsed));
  if (state.restart || state.phase === 'kickoff') return false;
  // Complete a live defensive turn through its pending kick, rather than
  // compare an advanced carrier with an attack whose kick has already settled.
  if (state.phase === 'defendMove') return true;
  if (state.phase === 'attackMove' && Object.values(budgetFor(state)).some(Boolean)) return true;
  if (positionalTurn(state) && tacticalTackleRisk(state, carrier)) {
    if (state.phase === 'defendMove' && !budgetFor(state).normalUsed) return true;
    if (state.phase === 'attackMove' && (!budgetFor(state).dribbleUsed || !budgetFor(state).normalUsed)) return true;
  }
  return tacticalShots(state, carrier.team, true) > 0.08;
}

// Public diagnostics make budgets, completed iterations and cache equivalence
// reproducible in tests and simulations. The controller still receives just an
// action through chooseAIAction; no analysis state enters a saved match.
export function analyzeTacticalAction(state, {maxDepth = AI_SEARCH.depth, nodeLimit = AI_SEARCH.nodes, useCache = true, extensions = true, onIteration,
  modelWeights = RL_VALUE_MODEL.enabled ? RL_VALUE_MODEL.weights : null, modelScale = rlDefaultScale(modelWeights), selectionSeed = null,
  evaluationScope = 'match', searchWidths = null, matchContext = null} = {}) {
  if (!['match', 'round'].includes(evaluationScope)) throw new Error('Choose match or round analysis.');
  const roundScoped = evaluationScope === 'round';
  modelWeights = rlValidateWeights(modelWeights);
  modelScale = rlValidateScale(modelScale);
  maxDepth = clamp(Math.floor(Number(maxDepth) || 1), 1, 12);
  nodeLimit = clamp(Math.floor(Number(nodeLimit) || 1), 1, 50000);
  // Study opponents may spend a wider beam. Ordinary playing and evaluation
  // callers omit this option and retain the original candidate sets exactly.
  const widths = searchWidths === null ? null : Object.fromEntries(
    Object.entries({root: AI_SEARCH.roots, position: 3, kick: 2, bonus: 1})
      .map(([name, fallback]) => [name, clamp(Math.floor(Number(searchWidths?.[name]) || fallback), 1, 64)]));
  const stats = {nodes: 0, completedDepth: 0, cacheHits: 0, extensions: 0, cutoffs: 0, aborted: false,
    ...(roundScoped ? {roundStops: 0, keeperReleaseContinuations: 0} : {})};
  if (!state || state.phase === 'finished') return {action: {type: 'skip'}, value: 0, stats, line: []};
  // The optional display scope evaluates this round, independent of the match
  // score. Playing bots retain the original match search and its exact leaves.
  const source = roundScoped ? {...planningState(state), score: {white: 0, black: 0}, aiMatchContext: null}
    : planningState(withMatchContext(state, matchContext));
  const team = currentTeam(source), roundAttack = source.attack;
  const roundEnded = position => position.attack !== roundAttack
    || position.turn !== source.turn && position.phase !== 'keeperRelease';
  const roundValue = position => {
    const goalValue = (position.score[team] - position.score[other(team)]) * 2000;
    // A goal ends the round; do not add the conceding side's new kickoff or
    // formation value. A turnover values stopping this attack, without starting
    // to evaluate the opponent's subsequent counterattack.
    if (goalValue) return goalValue;
    if (position.attack !== roundAttack) return roundAttack === team ? -80 : 80;
    if (position.phase === 'finished') return 0;
    const material = {Q: 150, R: 105, B: 100, N: 90, P: 55, K: 0};
    const inventoryValue = position.pieces.reduce((sum, piece) => sum
      + (piece.team === team ? 1 : -1) * ((material[piece.type] || 0)
        - (position.discipline?.[piece.id]?.yellowCards ? 8 : 0)), 0);
    // Pieces still matter through their actual lanes, support, tackles, screens
    // and keeper positions, rather than through a historical material balance.
    return tacticalBasePositionValue(position, team) - inventoryValue;
  };
  const table = new Map(), ordering = new Map(), actionsCache = new Map(), values = new Map(), successors = new Map(), keys = new WeakMap();
  let cachedSuccessorCount = 0;
  const keyFor = position => {
    if (!keys.has(position)) keys.set(position, tacticalStateKey(position));
    return keys.get(position);
  };
  const evaluate = position => {
    const key = keyFor(position);
    if (useCache && values.has(key)) return values.get(key);
    const value = roundScoped ? roundValue(position) : tacticalPositionValue(position, team, modelWeights, modelScale);
    if (useCache) values.set(key, value);
    return value;
  };
  const actionsFor = (position, root = false) => {
    const budget = budgetFor(position), owner = position.pieces.find(p => p.id === position.ball.carrierId);
    const pawnOnly = positionalTurn(position) && budget.normalUsed
      && (position.phase !== 'attackMove' || !!position.restart || !owner || budget.dribbleUsed);
    const width = widths ? root ? widths.root : position.phase === 'keeperReact' ? 1 : pawnOnly ? widths.bonus
      : ['kick', 'kickoff', 'keeperRelease'].includes(position.phase) ? widths.kick : widths.position
      : root ? AI_SEARCH.roots : position.phase === 'keeperReact' || pawnOnly ? 1
        : ['kick', 'kickoff', 'keeperRelease'].includes(position.phase) ? 2 : 3;
    const key = `${keyFor(position)}|${root ? 'root' : 'inner'}`;
    if (useCache && actionsCache.has(key)) return actionsCache.get(key);
    const actions = rankedTacticalActions(position, width, root);
    if (useCache) actionsCache.set(key, actions);
    return actions;
  };
  const outcomesFor = (position, action) => {
    const key = `${keyFor(position)}|${tacticalActionKey(action)}`;
    if (useCache && successors.has(key)) return successors.get(key);
    const outcomes = tacticalSuccessors(position, action);
    if (useCache && cachedSuccessorCount + outcomes.length <= 2000) {
      successors.set(key, outcomes); cachedSuccessorCount += outcomes.length;
    }
    return outcomes;
  };
  const expand = () => {
    if (stats.nodes >= nodeLimit) throw SEARCH_ABORT;
    stats.nodes++;
  };
  function search(position, depth, extra, alpha = -Infinity, beta = Infinity, root = false) {
    const positionKey = keyFor(position), cacheKey = `${positionKey}|${Math.max(0, depth)}|${extra}|${root ? 'root' : 'inner'}`;
    const originalAlpha = alpha, originalBeta = beta;
    const cached = useCache ? table.get(cacheKey) : null;
    if (cached) {
      stats.cacheHits++;
      if (cached.flag === 'exact') return cached;
      if (cached.flag === 'lower') alpha = Math.max(alpha, cached.value);
      else beta = Math.min(beta, cached.value);
      if (alpha >= beta) return cached;
    }
    expand();
    if (roundScoped && position.turn !== source.turn && position.phase === 'keeperRelease') stats.keeperReleaseContinuations++;
    if (roundScoped && roundEnded(position)) {
      stats.roundStops++;
      const result = {value: evaluate(position), action: null, line: [], flag: 'exact'};
      if (useCache) table.set(cacheKey, result);
      return result;
    }
    const forcedShot = position.phase === 'keeperReact';
    const extending = depth <= 0 && (forcedShot || extra > 0 && tacticalUnsettled(position));
    if (position.phase === 'finished' || depth <= 0 && !extending) {
      const result = {value: evaluate(position), action: null, line: [], flag: 'exact'};
      if (useCache) table.set(cacheKey, result);
      return result;
    }
    if (extending) stats.extensions++;
    const candidates = actionsFor(position, root);
    if (!candidates.length) return {value: evaluate(position), action: null, line: [], flag: 'exact'};
    // Ordering changes the order searched, never which moves survive the beam.
    // Preserve the original rank index for equal-score tie breaks.
    const preferred = ordering.get(positionKey);
    const ordered = candidates.map((entry, index) => ({...entry, index}));
    ordered.sort((a, b) => Number(tacticalActionKey(b.action) === preferred) - Number(tacticalActionKey(a.action) === preferred) || a.index - b.index);
    const maximizing = currentTeam(position) === team;
    let bestValue = maximizing ? -Infinity : Infinity, bestIndex = Infinity, bestAction = null, bestLine = [];
    const choices = [];
    for (const {action, index, category} of ordered) {
      const outcomes = outcomesFor(position, action);
      let value = 0, likely = null, continuation = [], deterministicChild = null;
      for (const outcome of outcomes) {
        // A weighted chance result must average exact children. An ordinary
        // alpha/beta bound on one random outcome is not an expectation bound.
        const child = search(outcome.state, depth - 1, extending ? Math.max(0, extra - 1) : extra,
          outcomes.length === 1 ? alpha : -Infinity, outcomes.length === 1 ? beta : Infinity);
        value += outcome.probability * child.value;
        if (outcomes.length === 1) deterministicChild = child;
        if (!likely || outcome.probability > likely.probability) { likely = outcome; continuation = child.line; }
      }
      // A fail-low/high bound equal to the incumbent is not proof of a tie.
      // Resolve it before a canonical earlier move can replace that incumbent.
      if (index < bestIndex && Math.abs(value - bestValue) <= 1e-8 && deterministicChild && deterministicChild.flag !== 'exact') {
        const child = search(outcomes[0].state, depth - 1, extending ? Math.max(0, extra - 1) : extra);
        value = child.value; continuation = child.line; deterministicChild = child;
      }
      // A bound close to the leader is not proof of a near-equal alternative.
      // Re-search only those candidates before allowing playing variety.
      if (root && selectionSeed !== null && selectionSeed !== undefined && deterministicChild
          && deterministicChild.flag !== 'exact' && value >= bestValue - TACTICAL_VARIETY.scoreWindow - 1e-8) {
        const child = search(outcomes[0].state, depth - 1, extending ? Math.max(0, extra - 1) : extra);
        value = child.value; continuation = child.line; deterministicChild = child;
      }
      if (root && selectionSeed !== null && selectionSeed !== undefined) choices.push({action, index, category, value,
        exact: !deterministicChild || deterministicChild.flag === 'exact',
        line: [{action, team: currentTeam(position), phase: position.phase}, ...continuation]});
      if (bestAction === null || (maximizing ? value > bestValue + 1e-8 : value < bestValue - 1e-8)
        || Math.abs(value - bestValue) <= 1e-8 && index < bestIndex) {
        bestValue = value; bestIndex = index; bestAction = action;
        bestLine = [{action, team: currentTeam(position), phase: position.phase}, ...continuation];
      }
      if (maximizing) alpha = Math.max(alpha, bestValue); else beta = Math.min(beta, bestValue);
      if (alpha >= beta) { stats.cutoffs++; break; }
    }
    const flag = bestValue <= originalAlpha ? 'upper' : bestValue >= originalBeta ? 'lower' : 'exact';
    const result = {value: bestValue, action: bestAction, line: bestLine, flag, ...(choices.length ? {choices} : {})};
    if (useCache) table.set(cacheKey, result);
    ordering.set(positionKey, tacticalActionKey(bestAction));
    return result;
  }
  const candidates = actionsFor(source, true);
  let completed = {action: candidates[0]?.action || {type: 'skip'}, value: evaluate(source), line: []};
  // Keep the actual goalkeeper policy common to both levels.
  if (source.phase === 'keeperReact') {
    const action = chooseCasualAction(source);
    return {action, value: outcomesFor(source, action).reduce((sum, outcome) => sum + outcome.probability * evaluate(outcome.state), 0),
      stats, line: [{action, team, phase: source.phase}]};
  }
  for (let depth = 1; depth <= maxDepth; depth++) {
    try {
      const result = search(source, depth, extensions ? AI_SEARCH.extensions : 0, -Infinity, Infinity, true);
      completed = variedTacticalResult(result, selectionSeed, keyFor(source), depth); stats.completedDepth = depth;
      // A worker may deliver completed iterations while the next one searches.
      // Isolate the callback's snapshot so a consumer cannot mutate search
      // actions, cached principal variations or diagnostic counters.
      if (typeof onIteration === 'function') onIteration({action: copy(completed.action), value: completed.value,
        stats: {...stats}, line: copy(completed.line)});
    } catch (error) {
      if (error !== SEARCH_ABORT) throw error;
      stats.aborted = true; break;
    }
  }
  return {action: completed.action, value: completed.value, stats, line: completed.line,
    ...(completed.variety ? {variety: completed.variety} : {})};
}

function chooseTacticalAction(state, modelWeights, modelScale, selectionSeed, matchContext) {
  return analyzeTacticalAction(state, {modelWeights, modelScale, selectionSeed, matchContext}).action;
}

// Read-only study diagnostics reuse the playing engine's ray geometry and
// outlet-aware positional value. They do not alter the ordinary bot policy.
export function studyPositionMetrics(state, team = currentTeam(state)) {
  return {bestShotXG: tacticalShots(state, state.attack, true),
    positionValue: tacticalBasePositionValue(state, team)};
}

export function chooseAIAction(state, {difficulty = 'casual', modelWeights = RL_VALUE_MODEL.enabled ? RL_VALUE_MODEL.weights : null, modelScale = rlDefaultScale(modelWeights), selectionSeed = null, matchContext = null} = {}) {
  // Keep geometry reuse within a decision, while allowing custom setups or
  // API callers to edit an existing state object between decisions.
  if (state && typeof state === 'object') { passThreatCache.delete(state); tacticalOutletCache.delete(state); crossingSupportCache.delete(state); }
  return difficulty === 'tactical' ? chooseTacticalAction(state, modelWeights, modelScale, selectionSeed, matchContext) : chooseCasualAction(withMatchContext(state, matchContext));
}


==> anc/native/verify.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';
import * as game from './engine.mjs';

const load = name => readFileSync(new URL(name, import.meta.url));
const sha = createHash('sha256').update(load('engine.mjs')).digest('hex');
assert.equal(sha, '8c4e1d5fe428878d4d8a0aace338b2f12d1c50d1839e076b3990f1b7d99163c6');
assert.equal(game.RULES_VERSION, 22);
const counts = {shotBoards:0, keeperReplies:0, ordinaryShotPayoffs:0, shotActionValues:0,
  passBoards:0, passActionValues:0, legalTackleLandings:0};

function restore(attack, carrierId, pieces) {
  const state = game.createGame({mode:'local', kickoff:attack, seed:1, foulsEnabled:false});
  const roster = new Map(state.pieces.map(p => [p.id,p]));
  state.pieces = pieces.map(({id,type,team,square}) => {
    const piece = roster.get(id);
    assert.ok(piece && piece.type === type && piece.team === team);
    assert.match(square, /^[a-n](?:[1-9]|1[0-7])$/);
    return {...piece, x:game.FILE_LABELS.indexOf(square[0]), y:game.BOARD_HEIGHT - Number(square.slice(1))};
  });
  const carrier = state.pieces.find(p => p.id === carrierId && p.team === attack);
  assert.ok(carrier);
  Object.assign(state, {attack, phase:'kick', restart:null, log:[],
    ball:{x:carrier.x, y:carrier.y, carrierId}});
  state.ballProgress.anchorY = carrier.y;
  return state;
}
const square = p => game.FILE_LABELS[p.x] + (game.BOARD_HEIGHT - p.y);
const close = (a,b,context) => assert.ok(Number.isFinite(a) && Number.isFinite(b) && Math.abs(a-b)<1e-12,context);
function winner(values) {
  const max = Math.max(...values);
  assert.equal(values.filter(v=>v===max).length,1);
  return values.indexOf(max) + 1;
}

function verifyShot(record) {
  const {id,board,options,replyTable,actionGoalProbabilities,best} = record;
  const state = restore(board.attacker,board.carrierId,board.pieces);
  const keeper = state.pieces.find(p=>p.type==='K' && p.team!==board.attacker);
  const targets = game.disguisedShotTargets(state);
  assert.equal(targets.length,2);
  assert.deepEqual(targets.map(t=>game.FILE_LABELS[t.x]),board.targets);
  const declarations = targets.map(t=>game.applyKick(state,t.x,t.y));
  const [first] = targets;
  const disguised = game.applyKick(state,first.x,first.y,{disguise:true});
  const moves = game.legalMoves(disguised,keeper.id);
  const replySet = moves.map(square).sort();
  for (const response of [...declarations,disguised]) {
    assert.equal(response.phase,'keeperReact',id);
    assert.deepEqual(game.legalMoves(response,keeper.id).map(square).sort(),replySet);
  }
  const saved = new Map(replyTable.map(r=>[r.square,r]));
  assert.equal(saved.size,replyTable.length);
  assert.deepEqual([...saved.keys()].sort(),[square(keeper),...replySet].sort());
  const values = [1,1,1];
  for (const move of [undefined,...moves]) {
    const entry = saved.get(square(move ?? keeper));
    assert.equal(entry.hold,move===undefined);
    assert.equal(entry.probabilities.length,2);
    const ordinary = targets.map((t,i)=>game.shotChance(declarations[i],t.x,t.y,move));
    const mixed = game.shotChance(disguised,first.x,first.y,move);
    close(mixed,(ordinary[0]+ordinary[1])/2,id+' disguised shot');
    for (const [i,p] of ordinary.entries()) close(p,entry.probabilities[i],id+' reply '+entry.square);
    for (const [i,p] of [...ordinary,mixed].entries()) values[i]=Math.min(values[i],p);
    counts.keeperReplies++;
    counts.ordinaryShotPayoffs+=2;
  }
  const [a,b] = board.targets;
  const labels = ['Declare file '+a,'Declare file '+b,'Disguise '+a+'/'+b];
  assert.deepEqual([...options].sort(),[...labels].sort());
  const ordered = options.map(label=>values[labels.indexOf(label)]);
  assert.equal(actionGoalProbabilities.length,3);
  for (const [i,v] of ordered.entries()) close(v,actionGoalProbabilities[i],id+' shot action '+(i+1));
  assert.equal(winner(ordered),best,id);
  counts.shotBoards++;
  counts.shotActionValues+=3;
}

function verifyPass(record) {
  const {attack,carrier,pieces,options,oracle,answer,itemId} = record;
  const state = restore(attack,carrier,pieces);
  const kicks = game.legalKicks(state), values = [];
  assert.equal(options.length,3);
  assert.deepEqual(oracle.map(o=>o.receiverId),options);
  for (const [i,id] of options.entries()) {
    const receiver = state.pieces.find(p=>p.id===id && p.team===attack);
    const kick = kicks.find(k=>k.x===receiver.x && k.y===receiver.y && k.receiverId===id);
    assert.ok(kick && !kick.offside && !kick.goal && !kick.lofted);
    assert.equal(kick.accuracy,1);
    assert.equal(kick.accuracy,oracle[i].passAccuracy);
    const done = game.applyKick(state,receiver.x,receiver.y,{roll:0.999});
    assert.equal(done.phase,'attackMove');
    assert.equal(done.ball.carrierId,id);
    const reply = game.skipMove(done);
    assert.equal(reply.phase,'defendMove');
    assert.equal(game.skipMove(reply).ball.carrierId,id);
    const tacklers = [];
    for (const defender of reply.pieces.filter(p=>p.team!==attack)) {
      const tackles = game.legalMoves(reply,defender.id).filter(m=>m.type==='tackle');
      for (const m of tackles) {
        assert.equal(m.targetId,id);
        assert.equal(m.tackleProbability,tackles[0].tackleProbability);
        assert.ok([0.5,1].includes(m.tackleProbability));
        // Each roll represents one equal-mass half of the uniform outcome space.
        for (const roll of [0.25,0.75]) {
          const end = game.applyMove(reply,defender.id,m.x,m.y,{roll});
          assert.equal(end.ball.carrierId,roll<m.tackleProbability ? defender.id : id);
        }
        counts.legalTackleLandings++;
      }
      if (tackles.length) tacklers.push({pieceId:defender.id,takeaway:tackles[0].tackleProbability});
    }
    const sorted = rows=>[...rows].sort((a,b)=>a.pieceId.localeCompare(b.pieceId));
    assert.deepEqual(sorted(tacklers),sorted(oracle[i].tacklers),itemId);
    const retention = 1 - Math.max(0,...tacklers.map(t=>t.takeaway));
    assert.equal(retention,oracle[i].retention,itemId);
    values.push(retention);
    counts.passActionValues++;
  }
  assert.equal(winner(values),answer,itemId);
  counts.passBoards++;
}

const shots = JSON.parse(load('../positions.json'));
const {positions:passes,pairs:passPairs} = JSON.parse(load('../pass/data.json'));
assert.equal(new Set(shots.map(s=>s.id)).size,120);
assert.equal(new Set(passes.map(p=>p.itemId)).size,80);
for (const s of shots) verifyShot(s);
for (const p of passes) verifyPass(p);
const shotPairs = Map.groupBy(shots,s=>s.pair);
assert.equal(shotPairs.size,60);
for (const members of shotPairs.values()) {
  assert.equal(members.length,2);
  const [a,b]=members;
  const choice = r => {
    const label=r.options[r.best-1];
    return label.startsWith('Disguise ') ? 'Disguise '+label.slice(9).split('/').sort().join('/') : label;
  };
  assert.equal(a.kind,b.kind);
  assert.equal(a.kind,choice(a)===choice(b) ? 'stay' : 'switch');
}
const passChoice = new Map(passes.map(p=>[p.itemId,p.options[p.answer-1]]));
assert.equal(passPairs.length,40);
assert.deepEqual(passPairs.flatMap(p=>p.items).sort(),[...passChoice.keys()].sort());
for (const p of passPairs) {
  assert.equal(p.items.length,2);
  const [a,b]=p.items.map(id=>passChoice.get(id));
  assert.equal(p.condition,a===b ? 'stay' : 'switch');
}
assert.deepEqual(counts,{shotBoards:120,keeperReplies:601,ordinaryShotPayoffs:1202,shotActionValues:360,
  passBoards:80,passActionValues:240,legalTackleLandings:1640});
console.log(JSON.stringify({rulesVersion:game.RULES_VERSION,engineSha256:sha,...counts},null,2));


==> anc/pair-actions.mjs <==
import assert from 'node:assert/strict';

const groups = ['switch', 'stay', 'all'];

// A digit identifies a menu slot only on its own board. Decode each menu separately.
function semanticMenu(options) {
  assert.equal(options.length, 3);
  const menu = options.map(label => {
    const declared = /^Declare file ([a-n])$/.exec(label);
    if (declared) return 'declare ' + declared[1];
    const mixed = /^Disguise ([a-n])\/([a-n])$/.exec(label);
    assert.ok(mixed && mixed[1] !== mixed[2], 'Unexpected shot label ' + label);
    return 'disguise ' + mixed.slice(1).sort().join('/');
  });
  const files = menu.filter(label => label.startsWith('declare ')).map(label => label.at(-1)).sort();
  assert.equal(new Set(files).size, 2);
  assert.ok(menu.includes('disguise ' + files.join('/')));
  return menu;
}

export function summarizeChoices(keys, predictions) {
  assert.equal(new Set(keys.map(k => k.id)).size, keys.length);
  assert.equal(predictions.size, keys.length);
  const counts = Object.fromEntries(groups.map(group => [group,
    {totalPairs: 0, bothValid: 0, changed: 0, unchanged: 0, bothCorrect: 0}]));
  for (const pair of Map.groupBy(keys, key => key.pair).values()) {
    assert.deepEqual(pair.map(k => k.member).sort(), ['a','b']);
    const menus = pair.map(k => semanticMenu(k.options));
    assert.deepEqual(menus[0].toSorted(), menus[1].toSorted());
    const optimum = pair.map((k, i) => {
      assert.ok(Number.isInteger(k.answer) && k.answer >= 0 && k.answer < 3);
      return menus[i][k.answer];
    });
    const kind = optimum[0] === optimum[1] ? 'stay' : 'switch';
    assert.ok(pair.every(k => k.kind === kind));
    const choices = pair.map((k, i) => {
      const index = predictions.get(k.id);
      if (index === null) return null;
      assert.ok(Number.isInteger(index) && index >= 0 && index < 3, 'Missing or invalid index for ' + k.id);
      return menus[i][index];
    });
    for (const group of [kind, 'all']) {
      const c = counts[group];
      c.totalPairs++;
      if (choices.includes(null)) continue;
      c.bothValid++;
      if (choices[0] === choices[1]) c.unchanged++;
      else c.changed++;
      if (choices.every((choice, i) => choice === optimum[i])) c.bothCorrect++;
    }
  }
  return counts;
}


==> anc/paired-analysis.mjs <==
import assert from 'node:assert/strict';
import {compareShots} from './compare-shots.mjs';

const conditions = ['board', 'replies', 'odds'];
const bootstrapSamples = 20_000;
const bootstrapSeed = 27058201;

function groupPairs(keys) {
  const pairs = new Map();
  for (const k of keys) {
    assert.ok(Number.isSafeInteger(k.block), k.id + ' requires a generation block');
    if (!pairs.has(k.pair)) pairs.set(k.pair, {id: k.pair, block: k.block, boards: []});
    const pair = pairs.get(k.pair);
    assert.equal(pair.block, k.block, k.pair + ' spans generation blocks');
    pair.boards.push(k.id);
  }
  const blocks = new Map();
  // Fix sampling order even when a caller shuffles the board or response rows.
  for (const pair of [...pairs.values()].sort((a, b) => a.id.localeCompare(b.id))) {
    if (!blocks.has(pair.block)) blocks.set(pair.block, []);
    blocks.get(pair.block).push(pair);
  }
  return [...blocks.entries()].sort(([a], [b]) => a - b);
}

function bootstrapInterval(strata, n) {
  let state = bootstrapSeed;
  const samples = [];
  for (let draw = 0; draw < bootstrapSamples; draw++) {
    let change = 0;
    for (const differences of strata) {
      for (let i = 0; i < differences.length; i++) {
        state = (Math.imul(1664525, state) + 1013904223) >>> 0;
        const index = Math.floor((state / 4294967296) * differences.length);
        change += differences[index];
      }
    }
    samples.push(change / n);
  }
  samples.sort((a, b) => a - b);
  // Empirical inverse-CDF percentiles preserve the discrete accuracy scale.
  return [samples[Math.ceil(0.025 * bootstrapSamples) - 1], samples[Math.ceil(0.975 * bootstrapSamples) - 1]];
}

function contrast(scored, blocks) {
  const {items, pairs} = scored.matched;
  const boards = new Map(scored.boardDiagnostics.map(d => [d.id, d]));
  const strata = [], byBlock = [];
  for (const [block, group] of blocks) {
    const differences = [];
    let leftSolved = 0, rightSolved = 0;
    for (const pair of group) {
      const left = pair.boards.every(id => boards.get(id).left.correct);
      const right = pair.boards.every(id => boards.get(id).right.correct);
      leftSolved += Number(left);
      rightSolved += Number(right);
      differences.push(Number(right) - Number(left));
    }
    byBlock.push({block, pairs: group.length, leftSolved, rightSolved,
      pairDifference: (rightSolved - leftSolved) / group.length});
    strata.push(differences);
  }
  assert.equal(byBlock.reduce((sum, b) => sum + b.pairs, 0), pairs.total);
  assert.equal(byBlock.reduce((sum, b) => sum + b.rightSolved - b.leftSolved, 0), pairs.rightOnly - pairs.leftOnly);
  return {matched: scored.matched, boardDifference: (items.rightOnly - items.leftOnly) / items.total,
    pairDifference: (pairs.rightOnly - pairs.leftOnly) / pairs.total,
    pairCI95: bootstrapInterval(strata, pairs.total), byBlock};
}

function adjustPrimaryP(contrasts) {
  const ordered = [...contrasts].sort((a, b) => a.matched.pairs.exactTwoSidedP - b.matched.pairs.exactTwoSidedP);
  let adjusted = 0;
  for (const [i, c] of ordered.entries()) {
    adjusted = Math.max(adjusted, Math.min(1, (ordered.length - i) * c.matched.pairs.exactTwoSidedP));
    c.holmAdjustedP = adjusted;
  }
}

export function analyzeStudy(keys, rows) {
  assert.ok(Array.isArray(keys) && keys.length && Array.isArray(rows), 'Expected study keys and responses');
  const orderedKeys = [...keys].sort((a, b) => a.id.localeCompare(b.id));
  const blocks = groupPairs(orderedKeys);
  const models = [...new Set(rows.map(r => r.model))].sort();
  assert.ok(models.length === 2 && models.every(m => typeof m === 'string' && m.trim().length > 0),
    'Expected two named models');
  assert.ok(rows.every(r => conditions.includes(r.condition)), 'Unknown information condition');
  const arms = new Map(models.map(model => [model, Object.fromEntries(conditions.map(c =>
    [c, rows.filter(r => r.model === model && r.condition === c).sort((a, b) => a.id.localeCompare(b.id))]))]));
  const byModel = new Map(), primary = [];
  let baselines;
  for (const model of models) {
    const {board, replies, odds} = arms.get(model);
    const first = compareShots(orderedKeys, board, replies), second = compareShots(orderedKeys, replies, odds);
    baselines ??= first.baselines;
    const contrasts = {repliesMinusBoard: contrast(first, blocks), oddsMinusReplies: contrast(second, blocks)};
    primary.push(...Object.values(contrasts));
    byModel.set(model, {arms: {board: first.left, replies: first.right, odds: second.right}, contrasts});
  }
  adjustPrimaryP(primary);
  const [leftModel, rightModel] = models;
  const byCondition = Object.fromEntries(conditions.map(c => [c, contrast(
    compareShots(orderedKeys, arms.get(leftModel)[c], arms.get(rightModel)[c]), blocks)]));
  return {
    models, conditions: [...conditions], boards: keys.length, pairs: keys.length / 2,
    blocks: blocks.map(([block, pairs]) => ({block, pairs: pairs.length})),
    byModel: Object.fromEntries(byModel), betweenModels: {leftModel, rightModel, byCondition}, baselines,
    inference: {
      difference: 'Right minus left, as a fraction. Pair success requires both boards correct. Explicit invalid answers count as incorrect. Mean shot regret in percentage points uses valid answers.',
      pairCI: '95% percentile bootstrap. Within each fixed generation block, resample whole position pairs with replacement, holding all matched arm outcomes together. These marginal intervals condition on the observed blocks and model calls.',
      bootstrapSamples, bootstrapSeed,
      exactTest: 'Two-sided binomial sign test on discordant position pairs under arm exchangeability. The four primary within-model tests also receive Holm-adjusted p-values. Cross-model comparisons are descriptive.',
    },
  };
}


==> anc/pass/README.md <==
# Passing under an immediate challenge

Run `node reproduce.mjs` in this directory using Node.js 24.2 or newer. The command works offline with the standard library. It prints board accuracy, pair scores, receiver changes and retention loss for Gemini and four deterministic policies. It checks every request hash, all 240 native reference values and every recorded tackling defender from the coordinates.

## Data

`data.json` contains the frozen generation settings, 40 pair definitions and 80 positions in the scheduled request order. Each pair lists its two item IDs, attacking colour, edited defender and true condition. The optimal receiving piece changes on a switch pair and stays the same on a stay pair. Each position lists every occupied square, the attacking queen carrying the ball, and three receiver IDs in the displayed order. The `oracle` rows identify the receiver, pass accuracy, defending tacklers, maximum takeaway probabilities through those tacklers, and resulting retention probability. The best receiver uniquely maximizes retention through the defending turn. The native game accepted all 240 passes as legal and accurate with probability one.

The `prompt` field is the exact user text. A single user message, one text part and the frozen generation settings reconstruct each serialized request. The SHA-256 `wireHash` covers its UTF-8 bytes. `answer` and the recorded `geminiChoice` are one-based menu indices. A null choice represents a completed response that failed the strict format or completion check. The repeated item IDs identify synthetic boards.

## Interpretation

`correctBoards` counts agreement with the engine on all 80 choices. `bothCorrect` requires two correct choices among all 20 pairs of each kind. `changedReceiver` compares receiver identities among `bothValid` pairs. `meanRetentionLossValid` averages the optimal receiver's retention minus that of the selected receiver over valid answers, on a 0–1 probability scale.

The three comparison policies specified before collection always choose the first option, maximize distance to the nearest defender, or evaluate defender tackle shapes and ranges while ignoring blockers and landing availability. The additional post hoc diagnostic chooses a knight whenever offered and the first receiver otherwise. All rules break ties by menu order. The offline audit also enumerates legal tackle landings with occupancy and landing constraints to verify the native labels.

The pass task was developed after the shot study. The pass bank, requests and model scoring were frozen before collecting pass responses. A local credential preflight correction preceded the first request. The corrected lock retained every request hash, the scorer and all study measures.


==> anc/pass/data.json <==
{"protocol":{"model":"gemini-3.1-flash-lite","condition":"board","frozenUTC":"2026-11-27T16:44:35.669Z","protocolSha256":"998e78e7c9c7e44703f9a72815a05e96c53d359c7bf8a55cf882c3d05fe624c6","generationConfig":{"temperature":0,"maxOutputTokens":4096,"thinkingConfig":{"thinkingLevel":"high"},"responseMimeType":"application/json","responseJsonSchema":{"type":"object","properties":{"option_id":{"type":"integer","enum":[1,2,3]}},"required":["option_id"],"additionalProperties":false}},"scheduleSha256":"d55e8837474ba0e390816344264364d9e14acfc697aef3823f8b9f6b2c97bf1b"},"pairs":[{"pairId":"p01","condition":"switch","attack":"white","edited":"black-R1","items":["fc81a21ab94974d8","27454ff07252802d"]},{"pairId":"p02","condition":"switch","attack":"white","edited":"black-Q","items":["bc954642921d1ea3","f2163360a89d116a"]},{"pairId":"p03","condition":"switch","attack":"white","edited":"black-R2","items":["fd116a146594169d","d0d56d0e2d8b2631"]},{"pairId":"p04","condition":"switch","attack":"white","edited":"black-N1","items":["ed2e04857d10a5ac","08882b9b88148649"]},{"pairId":"p05","condition":"switch","attack":"white","edited":"black-B1","items":["1b8bbe3663f488f6","f6abe908eddccbbf"]},{"pairId":"p06","condition":"switch","attack":"white","edited":"black-B2","items":["edc3c4b400fd818e","eb20cffcd50d515a"]},{"pairId":"p07","condition":"switch","attack":"white","edited":"black-R2","items":["cf4972a632890065","742f4f7d4cc61157"]},{"pairId":"p08","condition":"switch","attack":"white","edited":"black-B1","items":["f645a7e95c057825","89d2fdd482cff4ef"]},{"pairId":"p09","condition":"switch","attack":"white","edited":"black-P1","items":["5222ad0e74e0c959","ea1ad7083e1bc65b"]},{"pairId":"p10","condition":"switch","attack":"white","edited":"black-N1","items":["876b878f17d32ba9","bed97bd2df845f61"]},{"pairId":"p11","condition":"switch","attack":"black","edited":"white-B1","items":["bdccf4507b013190","ed4fe87767889110"]},{"pairId":"p12","condition":"switch","attack":"black","edited":"white-B1","items":["c42ec78b5e388d16","11c27f14db823da4"]},{"pairId":"p13","condition":"switch","attack":"black","edited":"white-P1","items":["39a369be9a30fe63","fd59d96f0bfd0be2"]},{"pairId":"p14","condition":"switch","attack":"black","edited":"white-N1","items":["57e8fec6a2c9606c","bba7ef6bdc2c8a27"]},{"pairId":"p15","condition":"switch","attack":"black","edited":"white-P1","items":["6d1499a4ee444cb7","d14b656b9a8685d9"]},{"pairId":"p16","condition":"switch","attack":"black","edited":"white-Q","items":["c9a9e04a86c0e7f8","bb1e98eb29d1ba5c"]},{"pairId":"p17","condition":"switch","attack":"black","edited":"white-N1","items":["6642a87fbb72eabe","c8143b62714b6125"]},{"pairId":"p18","condition":"switch","attack":"black","edited":"white-P1","items":["e782c5bdca33d847","22922637d870c396"]},{"pairId":"p19","condition":"switch","attack":"black","edited":"white-P1","items":["4741f3c02e4b5603","4ee379e081394a7d"]},{"pairId":"p20","condition":"switch","attack":"black","edited":"white-R2","items":["a0361bb6af103af7","8ef3639e8d83715a"]},{"pairId":"p21","condition":"stay","attack":"white","edited":"black-P1","items":["7fbe90e876dc14da","46e456206e5b562c"]},{"pairId":"p22","condition":"stay","attack":"white","edited":"black-R2","items":["b93f129ea90eb4b5","d6e9814025bc7acc"]},{"pairId":"p23","condition":"stay","attack":"white","edited":"black-R2","items":["1ba10c16869b5d64","6cc9f8eaf3386390"]},{"pairId":"p24","condition":"stay","attack":"white","edited":"black-B2","items":["db4f8699444000ea","9447c4bebbaeebf5"]},{"pairId":"p25","condition":"stay","attack":"white","edited":"black-B2","items":["0871992a87e0a1ef","4b141eeeda9538b6"]},{"pairId":"p26","condition":"stay","attack":"white","edited":"black-R2","items":["08212f3f78d1b776","354026b2ace29246"]},{"pairId":"p27","condition":"stay","attack":"white","edited":"black-R1","items":["7aad09f05b41d00a","6abf142e3229d88f"]},{"pairId":"p28","condition":"stay","attack":"white","edited":"black-B2","items":["6fe1d39e6e962bc2","ac081a8de297d118"]},{"pairId":"p29","condition":"stay","attack":"white","edited":"black-Q","items":["b3e300c7a00696fb","50e86a1b5e20f462"]},{"pairId":"p30","condition":"stay","attack":"white","edited":"black-R1","items":["167f634fa8dc4ae9","f0d437aee35aa0c2"]},{"pairId":"p31","condition":"stay","attack":"black","edited":"white-N1","items":["fa1ab82170e8fc81","d5afc6ab72ecdca8"]},{"pairId":"p32","condition":"stay","attack":"black","edited":"white-B1","items":["39a27185a35b5130","5841d91d41bb81cd"]},{"pairId":"p33","condition":"stay","attack":"black","edited":"white-Q","items":["577ee8dcba909b34","1f8cc21cccb3f210"]},{"pairId":"p34","condition":"stay","attack":"black","edited":"white-N1","items":["93c6b3f997033e5c","955d378ad1674e20"]},{"pairId":"p35","condition":"stay","attack":"black","edited":"white-Q","items":["591414464cfd4e20","889866eda3dafe8f"]},{"pairId":"p36","condition":"stay","attack":"black","edited":"white-P1","items":["928acee90dccaeb9","9e935400ec6f15d4"]},{"pairId":"p37","condition":"stay","attack":"black","edited":"white-P1","items":["76f470b3bd69b309","1e96a379bdf41efc"]},{"pairId":"p38","condition":"stay","attack":"black","edited":"white-Q","items":["0a5013317620b619","9348ca78fba65f01"]},{"pairId":"p39","condition":"stay","attack":"black","edited":"white-P1","items":["139f6842ae3c79e1","262e012357c75331"]},{"pairId":"p40","condition":"stay","attack":"black","edited":"white-B2","items":["2590b659ba785018","643284aeb4c737de"]}],"positions":[{"itemId":"4ee379e081394a7d","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g5"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"j8"},{"id":"black-Q","type":"Q","team":"black","square":"g8"},{"id":"black-R1","type":"R","team":"black","square":"l13"},{"id":"white-B1","type":"B","team":"white","square":"i9"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-P1","type":"P","team":"white","square":"e4"},{"id":"white-P3","type":"P","team":"white","square":"l4"},{"id":"white-R2","type":"R","team":"white","square":"i13"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B1","takeaway":0.5}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i9, king f1, pawn e4, pawn l4, rook i13. Black: bishop g5, king f17, knight j8, queen g8, rook l13.\nThe black queen on g8 has the ball. Options:\n1. rook on l13\n2. bishop on g5\n3. knight on j8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"dad22b0069a2d8bd1ed9bafde53c99573f8c8fbf810095f5da2cb80dba56293b","geminiChoice":2},{"itemId":"354026b2ace29246","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P1","type":"P","team":"black","square":"i15"},{"id":"black-P3","type":"P","team":"black","square":"n16"},{"id":"black-Q","type":"Q","team":"black","square":"k4"},{"id":"black-R2","type":"R","team":"black","square":"f5"},{"id":"white-B1","type":"B","team":"white","square":"h14"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"e7"},{"id":"white-Q","type":"Q","team":"white","square":"h10"},{"id":"white-R1","type":"R","team":"white","square":"n4"}],"options":["white-R1","white-N1","white-B1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h14, king h1, knight e7, queen h10, rook n4. Black: king h17, pawn i15, pawn n16, queen k4, rook f5.\nThe white queen on h10 has the ball. Options:\n1. rook on n4\n2. knight on e7\n3. bishop on h14\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"ec123eff27c6b5b348ffad7ec204251ca360e0f54fa634caa7610f47c0c8cd1e","geminiChoice":2},{"itemId":"f0d437aee35aa0c2","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"b15"},{"id":"black-P3","type":"P","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"h8"},{"id":"black-R2","type":"R","team":"black","square":"h12"},{"id":"white-B1","type":"B","team":"white","square":"d14"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"b8"},{"id":"white-Q","type":"Q","team":"white","square":"d10"},{"id":"white-R1","type":"R","team":"white","square":"f12"}],"options":["white-B1","white-R1","white-N1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop d14, king i1, knight b8, queen d10, rook f12. Black: king g17, knight b15, pawn g14, rook h8, rook h12.\nThe white queen on d10 has the ball. Options:\n1. bishop on d14\n2. rook on f12\n3. knight on b8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"f0fd519ad14917602dd50a4d5162c9aae64f429d1d9270d3395bcc7f341694ea","geminiChoice":3},{"itemId":"ea1ad7083e1bc65b","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h6"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"l14"},{"id":"black-P3","type":"P","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"b10"},{"id":"white-B1","type":"B","team":"white","square":"l10"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-Q","type":"Q","team":"white","square":"g10"},{"id":"white-R1","type":"R","team":"white","square":"k14"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop l10, king i1, knight e10, queen g10, rook k14. Black: bishop h6, king g17, pawn l14, pawn g14, rook b10.\nThe white queen on g10 has the ball. Options:\n1. knight on e10\n2. rook on k14\n3. bishop on l10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"a5298b9bd688314e9b502e0773f185ba4d080b6ae8bf36edf34539b2848164bc","geminiChoice":2},{"itemId":"fd116a146594169d","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"f4"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P3","type":"P","team":"black","square":"n16"},{"id":"black-Q","type":"Q","team":"black","square":"e9"},{"id":"black-R2","type":"R","team":"black","square":"l15"},{"id":"white-B1","type":"B","team":"white","square":"i15"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"i7"},{"id":"white-Q","type":"Q","team":"white","square":"i11"},{"id":"white-R1","type":"R","team":"white","square":"g9"}],"options":["white-B1","white-R1","white-N1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B2","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i15, king h1, knight i7, queen i11, rook g9. Black: bishop f4, king h17, pawn n16, queen e9, rook l15.\nThe white queen on i11 has the ball. Options:\n1. bishop on i15\n2. rook on g9\n3. knight on i7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"4b1103d38acb49df55428974d8607a18f824cf71e689f17730e3a5996360e9a6","geminiChoice":3},{"itemId":"c42ec78b5e388d16","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d13"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"i8"},{"id":"black-Q","type":"Q","team":"black","square":"g10"},{"id":"black-R1","type":"R","team":"black","square":"m10"},{"id":"white-B1","type":"B","team":"white","square":"j13"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"f14"},{"id":"white-P3","type":"P","team":"white","square":"n4"},{"id":"white-R1","type":"R","team":"white","square":"f8"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop j13, king i1, knight f14, pawn n4, rook f8. Black: bishop d13, king i17, knight i8, queen g10, rook m10.\nThe black queen on g10 has the ball. Options:\n1. bishop on d13\n2. knight on i8\n3. rook on m10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"af5a98efaca077278c4e7cd01334b78234be4ec155650830f7a19719a0cf31b6","geminiChoice":2},{"itemId":"cf4972a632890065","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"b14"},{"id":"black-P1","type":"P","team":"black","square":"j14"},{"id":"black-P3","type":"P","team":"black","square":"c16"},{"id":"black-R2","type":"R","team":"black","square":"b9"},{"id":"white-B1","type":"B","team":"white","square":"b12"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"i15"},{"id":"white-Q","type":"Q","team":"white","square":"d10"},{"id":"white-R1","type":"R","team":"white","square":"d13"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-P1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b12, king g1, knight i15, queen d10, rook d13. Black: king i17, knight b14, pawn j14, pawn c16, rook b9.\nThe white queen on d10 has the ball. Options:\n1. knight on i15\n2. rook on d13\n3. bishop on b12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"453af256ef7229f7c9cc2c34ffd4de24c329b687e8e381ac2cd4f3d7cb781d38","geminiChoice":1},{"itemId":"6cc9f8eaf3386390","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"j12"},{"id":"black-P3","type":"P","team":"black","square":"d16"},{"id":"black-R1","type":"R","team":"black","square":"h4"},{"id":"black-R2","type":"R","team":"black","square":"d11"},{"id":"white-B1","type":"B","team":"white","square":"h7"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-Q","type":"Q","team":"white","square":"h10"},{"id":"white-R1","type":"R","team":"white","square":"k10"}],"options":["white-N1","white-B1","white-R1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h7, king h1, knight e10, queen h10, rook k10. Black: king i17, knight j12, pawn d16, rook h4, rook d11.\nThe white queen on h10 has the ball. Options:\n1. knight on e10\n2. bishop on h7\n3. rook on k10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"b2e9f41fa9399d51ad0c2be6580bea2b851c8ebda5e5db11f78d5e3635ece24d","geminiChoice":1},{"itemId":"bed97bd2df845f61","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"c9"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"j11"},{"id":"black-P1","type":"P","team":"black","square":"i8"},{"id":"black-P3","type":"P","team":"black","square":"l14"},{"id":"white-B1","type":"B","team":"white","square":"l8"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"e11"},{"id":"white-Q","type":"Q","team":"white","square":"j6"},{"id":"white-R1","type":"R","team":"white","square":"j9"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop l8, king h1, knight e11, queen j6, rook j9. Black: bishop c9, king i17, knight j11, pawn i8, pawn l14.\nThe white queen on j6 has the ball. Options:\n1. bishop on l8\n2. knight on e11\n3. rook on j9\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"0481c42b9d510074c28966049295041e018738f693be2c16275fa869b03aa911","geminiChoice":1},{"itemId":"ac081a8de297d118","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h15"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P3","type":"P","team":"black","square":"d14"},{"id":"black-Q","type":"Q","team":"black","square":"d3"},{"id":"black-R2","type":"R","team":"black","square":"j8"},{"id":"white-B1","type":"B","team":"white","square":"j4"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"f12"},{"id":"white-Q","type":"Q","team":"white","square":"f8"},{"id":"white-R1","type":"R","team":"white","square":"f5"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop j4, king g1, knight f12, queen f8, rook f5. Black: bishop h15, king f17, pawn d14, queen d3, rook j8.\nThe white queen on f8 has the ball. Options:\n1. knight on f12\n2. rook on f5\n3. bishop on j4\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"81f8f0d9c6ae940c4f32ac301c3b3195acc90ee20b44d4299033f5e716fb90e7","geminiChoice":1},{"itemId":"fc81a21ab94974d8","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"n4"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P1","type":"P","team":"black","square":"f14"},{"id":"black-P3","type":"P","team":"black","square":"l16"},{"id":"black-R1","type":"R","team":"black","square":"e4"},{"id":"white-B1","type":"B","team":"white","square":"g13"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"l2"},{"id":"white-Q","type":"Q","team":"white","square":"g7"},{"id":"white-R1","type":"R","team":"white","square":"e9"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop g13, king f1, knight l2, queen g7, rook e9. Black: bishop n4, king f17, pawn f14, pawn l16, rook e4.\nThe white queen on g7 has the ball. Options:\n1. rook on e9\n2. bishop on g13\n3. knight on l2\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"cc2b26960e235ff63808866c70c1b5e7c853d3a4b0b4271740bd63227dac3eae","geminiChoice":3},{"itemId":"591414464cfd4e20","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f4"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"j13"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"b9"},{"id":"white-B2","type":"B","team":"white","square":"b8"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"d8"},{"id":"white-P3","type":"P","team":"white","square":"j4"},{"id":"white-Q","type":"Q","team":"white","square":"l15"}],"options":["black-N1","black-B1","black-R1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-Q","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b8, king f1, knight d8, pawn j4, queen l15. Black: bishop f4, king f17, knight j13, queen f9, rook b9.\nThe black queen on f9 has the ball. Options:\n1. knight on j13\n2. bishop on f4\n3. rook on b9\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"33049a4acb52f2627dcade239555438e351400bca65d30dcc449d916d841a561","geminiChoice":1},{"itemId":"76f470b3bd69b309","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"k14"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"k4"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"c12"},{"id":"white-B2","type":"B","team":"white","square":"i16"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-P1","type":"P","team":"white","square":"l5"},{"id":"white-P3","type":"P","team":"white","square":"c2"},{"id":"white-R1","type":"R","team":"white","square":"b12"}],"options":["black-N1","black-R1","black-B1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-P1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i16, king g1, pawn l5, pawn c2, rook b12. Black: bishop k14, king h17, knight k4, queen f9, rook c12.\nThe black queen on f9 has the ball. Options:\n1. knight on k4\n2. rook on c12\n3. bishop on k14\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"4d1e38d611356ba49e3fbb04d8d5604f7cfd549f145fd8b747808ee6c5ed9561","geminiChoice":1},{"itemId":"7aad09f05b41d00a","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f13"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P3","type":"P","team":"black","square":"g16"},{"id":"black-Q","type":"Q","team":"black","square":"c8"},{"id":"black-R1","type":"R","team":"black","square":"c7"},{"id":"white-B1","type":"B","team":"white","square":"h11"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"h7"},{"id":"white-Q","type":"Q","team":"white","square":"f9"},{"id":"white-R1","type":"R","team":"white","square":"c6"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h11, king i1, knight h7, queen f9, rook c6. Black: bishop f13, king f17, pawn g16, queen c8, rook c7.\nThe white queen on f9 has the ball. Options:\n1. bishop on h11\n2. knight on h7\n3. rook on c6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"8e2b2a7264b8a0555284779ab9c2c3b5f35bdc41292c550dd3eac881ab44b432","geminiChoice":2},{"itemId":"8ef3639e8d83715a","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"i9"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"k11"},{"id":"black-Q","type":"Q","team":"black","square":"i11"},{"id":"black-R1","type":"R","team":"black","square":"e11"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-P3","type":"P","team":"white","square":"n3"},{"id":"white-Q","type":"Q","team":"white","square":"f9"},{"id":"white-R1","type":"R","team":"white","square":"k9"},{"id":"white-R2","type":"R","team":"white","square":"f15"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1},{"pieceId":"white-Q","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king g1, pawn n3, queen f9, rook k9, rook f15. Black: bishop i9, king g17, knight k11, queen i11, rook e11.\nThe black queen on i11 has the ball. Options:\n1. bishop on i9\n2. knight on k11\n3. rook on e11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"7b9083264eb769c769abab6ef3e59bd330d9596e53b5aa67ecd39f94133b7213","geminiChoice":3},{"itemId":"fd59d96f0bfd0be2","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d11"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f8"},{"id":"black-Q","type":"Q","team":"black","square":"d8"},{"id":"black-R1","type":"R","team":"black","square":"g11"},{"id":"white-B1","type":"B","team":"white","square":"h7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"g6"},{"id":"white-P1","type":"P","team":"white","square":"i13"},{"id":"white-P3","type":"P","team":"white","square":"b3"}],"options":["black-R1","black-N1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-N1","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h7, king i1, knight g6, pawn i13, pawn b3. Black: bishop d11, king g17, knight f8, queen d8, rook g11.\nThe black queen on d8 has the ball. Options:\n1. rook on g11\n2. knight on f8\n3. bishop on d11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"31363a1c29267fbbb60b8b37dda92a5cffa43db2bd98763366e209723e7e8b7d","geminiChoice":1},{"itemId":"50e86a1b5e20f462","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"l3"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"h2"},{"id":"black-P3","type":"P","team":"black","square":"j15"},{"id":"black-Q","type":"Q","team":"black","square":"n15"},{"id":"white-B1","type":"B","team":"white","square":"m4"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"i12"},{"id":"white-Q","type":"Q","team":"white","square":"g10"},{"id":"white-R1","type":"R","team":"white","square":"g4"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B2","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop m4, king i1, knight i12, queen g10, rook g4. Black: bishop l3, king h17, knight h2, pawn j15, queen n15.\nThe white queen on g10 has the ball. Options:\n1. rook on g4\n2. bishop on m4\n3. knight on i12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"74b11400aee1813e05433fafec34bf64777d4efd7831f9781b2913c5bbb21f0e","geminiChoice":3},{"itemId":"6642a87fbb72eabe","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f10"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"g6"},{"id":"black-Q","type":"Q","team":"black","square":"k10"},{"id":"black-R1","type":"R","team":"black","square":"h13"},{"id":"white-B1","type":"B","team":"white","square":"e10"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"g12"},{"id":"white-P1","type":"P","team":"white","square":"h5"},{"id":"white-P3","type":"P","team":"white","square":"f4"}],"options":["black-R1","black-P1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-P1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop e10, king i1, knight g12, pawn h5, pawn f4. Black: bishop f10, king g17, pawn g6, queen k10, rook h13.\nThe black queen on k10 has the ball. Options:\n1. rook on h13\n2. pawn on g6\n3. bishop on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"cd2403a0281d17694bf98e07d4a4e6ca58de3b63a375199e695e9e8bd259f749","geminiChoice":1},{"itemId":"08212f3f78d1b776","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P1","type":"P","team":"black","square":"i15"},{"id":"black-P3","type":"P","team":"black","square":"n16"},{"id":"black-Q","type":"Q","team":"black","square":"k4"},{"id":"black-R2","type":"R","team":"black","square":"e4"},{"id":"white-B1","type":"B","team":"white","square":"h14"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"e7"},{"id":"white-Q","type":"Q","team":"white","square":"h10"},{"id":"white-R1","type":"R","team":"white","square":"n4"}],"options":["white-R1","white-N1","white-B1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h14, king h1, knight e7, queen h10, rook n4. Black: king h17, pawn i15, pawn n16, queen k4, rook e4.\nThe white queen on h10 has the ball. Options:\n1. rook on n4\n2. knight on e7\n3. bishop on h14\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"0b2135e60d42614057247df7d1bfe973b0d9fb1a3e015bf6e759e41b7f124bc1","geminiChoice":2},{"itemId":"89d2fdd482cff4ef","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f12"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"m3"},{"id":"black-P3","type":"P","team":"black","square":"c14"},{"id":"black-R1","type":"R","team":"black","square":"a11"},{"id":"white-B1","type":"B","team":"white","square":"b11"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"k2"},{"id":"white-Q","type":"Q","team":"white","square":"f7"},{"id":"white-R1","type":"R","team":"white","square":"f10"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-N1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b11, king f1, knight k2, queen f7, rook f10. Black: bishop f12, king f17, knight m3, pawn c14, rook a11.\nThe white queen on f7 has the ball. Options:\n1. bishop on b11\n2. knight on k2\n3. rook on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"110fa6a94beed5c535cc2cada587980d6af229de9c3362ecb94e2d778e11c093","geminiChoice":3},{"itemId":"eb20cffcd50d515a","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"i3"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"c9"},{"id":"black-P3","type":"P","team":"black","square":"a14"},{"id":"black-R2","type":"R","team":"black","square":"g11"},{"id":"white-B1","type":"B","team":"white","square":"e8"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"g10"},{"id":"white-Q","type":"Q","team":"white","square":"g8"},{"id":"white-R1","type":"R","team":"white","square":"m8"}],"options":["white-N1","white-B1","white-R1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop e8, king f1, knight g10, queen g8, rook m8. Black: bishop i3, king g17, knight c9, pawn a14, rook g11.\nThe white queen on g8 has the ball. Options:\n1. knight on g10\n2. bishop on e8\n3. rook on m8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"49991fe2fb37a4598fa553281c64e68156fb9befa38f5b5d64484f157f759e4d","geminiChoice":3},{"itemId":"c9a9e04a86c0e7f8","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g11"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"g8"},{"id":"black-Q","type":"Q","team":"black","square":"d8"},{"id":"black-R1","type":"R","team":"black","square":"g5"},{"id":"white-B1","type":"B","team":"white","square":"i10"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-P3","type":"P","team":"white","square":"n4"},{"id":"white-Q","type":"Q","team":"white","square":"h11"},{"id":"white-R2","type":"R","team":"white","square":"h5"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-Q","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i10, king g1, pawn n4, queen h11, rook h5. Black: bishop g11, king h17, knight g8, queen d8, rook g5.\nThe black queen on d8 has the ball. Options:\n1. bishop on g11\n2. knight on g8\n3. rook on g5\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"18c24943efb15e333a8afe58b36c2e307d022fb312d32b9552d61e5a652944e3","geminiChoice":2},{"itemId":"93c6b3f997033e5c","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"m12"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"e4"},{"id":"black-Q","type":"Q","team":"black","square":"j9"},{"id":"black-R1","type":"R","team":"black","square":"d15"},{"id":"white-B2","type":"B","team":"white","square":"c14"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"f2"},{"id":"white-P3","type":"P","team":"white","square":"n2"},{"id":"white-Q","type":"Q","team":"white","square":"m15"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-Q","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-N1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop c14, king i1, knight f2, pawn n2, queen m15. Black: bishop m12, king h17, knight e4, queen j9, rook d15.\nThe black queen on j9 has the ball. Options:\n1. bishop on m12\n2. knight on e4\n3. rook on d15\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"98715ab6db039b8ddf96e917edd85b0ee1f5b065647c1fbecb11e84c9ca0087a","geminiChoice":2},{"itemId":"1f8cc21cccb3f210","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"m10"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f10"},{"id":"black-Q","type":"Q","team":"black","square":"i10"},{"id":"black-R1","type":"R","team":"black","square":"e6"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P1","type":"P","team":"white","square":"d5"},{"id":"white-P3","type":"P","team":"white","square":"c3"},{"id":"white-Q","type":"Q","team":"white","square":"a9"},{"id":"white-R1","type":"R","team":"white","square":"m13"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king i1, pawn d5, pawn c3, queen a9, rook m13. Black: bishop m10, king g17, knight f10, queen i10, rook e6.\nThe black queen on i10 has the ball. Options:\n1. rook on e6\n2. bishop on m10\n3. knight on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"fcabf11f0353b80984de7235f2c1a33cd9d36a7480d297d23e5212a34d4c5070","geminiChoice":3},{"itemId":"5841d91d41bb81cd","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"m12"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"d7"},{"id":"black-Q","type":"Q","team":"black","square":"h7"},{"id":"black-R1","type":"R","team":"black","square":"h4"},{"id":"white-B1","type":"B","team":"white","square":"j11"},{"id":"white-B2","type":"B","team":"white","square":"l8"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-P1","type":"P","team":"white","square":"n13"},{"id":"white-P3","type":"P","team":"white","square":"c3"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop j11, bishop l8, king h1, pawn n13, pawn c3. Black: bishop m12, king g17, knight d7, queen h7, rook h4.\nThe black queen on h7 has the ball. Options:\n1. rook on h4\n2. bishop on m12\n3. knight on d7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"2965f98a673a7d5084149f6750800cd2c27c4c7399759ce6cdecdba89529efdb","geminiChoice":3},{"itemId":"11c27f14db823da4","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d13"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"i8"},{"id":"black-Q","type":"Q","team":"black","square":"g10"},{"id":"black-R1","type":"R","team":"black","square":"m10"},{"id":"white-B1","type":"B","team":"white","square":"j14"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"f14"},{"id":"white-P3","type":"P","team":"white","square":"n4"},{"id":"white-R1","type":"R","team":"white","square":"f8"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop j14, king i1, knight f14, pawn n4, rook f8. Black: bishop d13, king i17, knight i8, queen g10, rook m10.\nThe black queen on g10 has the ball. Options:\n1. bishop on d13\n2. knight on i8\n3. rook on m10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"db8d762f727e5f238b5b6ca5c7929c2b7b394d90bcb556e2952be2b1fedf5753","geminiChoice":3},{"itemId":"4741f3c02e4b5603","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g5"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"j8"},{"id":"black-Q","type":"Q","team":"black","square":"g8"},{"id":"black-R1","type":"R","team":"black","square":"l13"},{"id":"white-B1","type":"B","team":"white","square":"i9"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-P1","type":"P","team":"white","square":"f4"},{"id":"white-P3","type":"P","team":"white","square":"l4"},{"id":"white-R2","type":"R","team":"white","square":"i13"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i9, king f1, pawn f4, pawn l4, rook i13. Black: bishop g5, king f17, knight j8, queen g8, rook l13.\nThe black queen on g8 has the ball. Options:\n1. rook on l13\n2. bishop on g5\n3. knight on j8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"f9e11df2f012d76972f244870e111ee26f8cf31f57883f30959348545fea3eb2","geminiChoice":3},{"itemId":"7fbe90e876dc14da","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"m5"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P1","type":"P","team":"black","square":"d12"},{"id":"black-P3","type":"P","team":"black","square":"a16"},{"id":"black-R1","type":"R","team":"black","square":"h12"},{"id":"white-B1","type":"B","team":"white","square":"h13"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e13"},{"id":"white-Q","type":"Q","team":"white","square":"e10"},{"id":"white-R1","type":"R","team":"white","square":"h10"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1},{"pieceId":"black-B2","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-P1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h13, king i1, knight e13, queen e10, rook h10. Black: bishop m5, king h17, pawn d12, pawn a16, rook h12.\nThe white queen on e10 has the ball. Options:\n1. rook on h10\n2. bishop on h13\n3. knight on e13\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"0726ec995884b8b20a9183c3929d5ac464b248fc8bb0e0f497fa560cc163e92a","geminiChoice":3},{"itemId":"1b8bbe3663f488f6","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"l6"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P3","type":"P","team":"black","square":"j14"},{"id":"black-Q","type":"Q","team":"black","square":"e13"},{"id":"black-R2","type":"R","team":"black","square":"b7"},{"id":"white-B1","type":"B","team":"white","square":"f12"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"a7"},{"id":"white-Q","type":"Q","team":"white","square":"d10"},{"id":"white-R1","type":"R","team":"white","square":"h10"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop f12, king f1, knight a7, queen d10, rook h10. Black: bishop l6, king h17, pawn j14, queen e13, rook b7.\nThe white queen on d10 has the ball. Options:\n1. rook on h10\n2. bishop on f12\n3. knight on a7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"77e2927f4e164c72b177d135562c2c122400094ba65f7423a258f70406cab0ba","geminiChoice":3},{"itemId":"39a27185a35b5130","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"m12"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"d7"},{"id":"black-Q","type":"Q","team":"black","square":"h7"},{"id":"black-R1","type":"R","team":"black","square":"h4"},{"id":"white-B1","type":"B","team":"white","square":"i12"},{"id":"white-B2","type":"B","team":"white","square":"l8"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-P1","type":"P","team":"white","square":"n13"},{"id":"white-P3","type":"P","team":"white","square":"c3"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i12, bishop l8, king h1, pawn n13, pawn c3. Black: bishop m12, king g17, knight d7, queen h7, rook h4.\nThe black queen on h7 has the ball. Options:\n1. rook on h4\n2. bishop on m12\n3. knight on d7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"8b47eea7b9f3cf4bb857ce126e69963533898333f9518afc4c1a030e32d6e90c","geminiChoice":3},{"itemId":"f2163360a89d116a","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P1","type":"P","team":"black","square":"c12"},{"id":"black-P3","type":"P","team":"black","square":"b14"},{"id":"black-Q","type":"Q","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"b9"},{"id":"white-B1","type":"B","team":"white","square":"b7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"d11"},{"id":"white-Q","type":"Q","team":"white","square":"h7"},{"id":"white-R1","type":"R","team":"white","square":"h10"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-P1","takeaway":0.5},{"pieceId":"black-Q","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b7, king i1, knight d11, queen h7, rook h10. Black: king h17, pawn c12, pawn b14, queen g14, rook b9.\nThe white queen on h7 has the ball. Options:\n1. bishop on b7\n2. knight on d11\n3. rook on h10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"bb309f795ce7bdb39ad1e071edcafac1a77470c93fb26fadaa2f69b7dd984da1","geminiChoice":3},{"itemId":"c8143b62714b6125","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f10"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"g6"},{"id":"black-Q","type":"Q","team":"black","square":"k10"},{"id":"black-R1","type":"R","team":"black","square":"h13"},{"id":"white-B1","type":"B","team":"white","square":"e10"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"g13"},{"id":"white-P1","type":"P","team":"white","square":"h5"},{"id":"white-P3","type":"P","team":"white","square":"f4"}],"options":["black-R1","black-P1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]},{"receiverId":"black-P1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop e10, king i1, knight g13, pawn h5, pawn f4. Black: bishop f10, king g17, pawn g6, queen k10, rook h13.\nThe black queen on k10 has the ball. Options:\n1. rook on h13\n2. pawn on g6\n3. bishop on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"8dcd1abe941784a843cbc1f6d1d0b3d45c9daa0b83d55ff18448eb29afde33b8","geminiChoice":2},{"itemId":"08882b9b88148649","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"n8"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"l10"},{"id":"black-P3","type":"P","team":"black","square":"i15"},{"id":"black-R2","type":"R","team":"black","square":"k8"},{"id":"white-B1","type":"B","team":"white","square":"k6"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"k10"},{"id":"white-Q","type":"Q","team":"white","square":"i8"},{"id":"white-R1","type":"R","team":"white","square":"i13"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop k6, king g1, knight k10, queen i8, rook i13. Black: bishop n8, king g17, knight l10, pawn i15, rook k8.\nThe white queen on i8 has the ball. Options:\n1. knight on k10\n2. rook on i13\n3. bishop on k6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"acc9fcea32ca447ae8ff3011b0ed2161fa64dc0a0f78a309740db607573b0314","geminiChoice":2},{"itemId":"9447c4bebbaeebf5","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"f14"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"e9"},{"id":"black-P3","type":"P","team":"black","square":"j15"},{"id":"black-R2","type":"R","team":"black","square":"g4"},{"id":"white-B1","type":"B","team":"white","square":"d11"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"k8"},{"id":"white-Q","type":"Q","team":"white","square":"i6"},{"id":"white-R1","type":"R","team":"white","square":"k4"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop d11, king h1, knight k8, queen i6, rook k4. Black: bishop f14, king i17, knight e9, pawn j15, rook g4.\nThe white queen on i6 has the ball. Options:\n1. knight on k8\n2. rook on k4\n3. bishop on d11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"30dc57cc5908dff5bc504f6231f133ed79e91700e836a8ae022ed07ca23d0832","geminiChoice":1},{"itemId":"0871992a87e0a1ef","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"j10"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"j3"},{"id":"black-P1","type":"P","team":"black","square":"m8"},{"id":"black-P3","type":"P","team":"black","square":"b14"},{"id":"white-B1","type":"B","team":"white","square":"n7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"g7"},{"id":"white-Q","type":"Q","team":"white","square":"k7"},{"id":"white-R1","type":"R","team":"white","square":"i5"}],"options":["white-R1","white-N1","white-B1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B2","takeaway":0.5}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop n7, king i1, knight g7, queen k7, rook i5. Black: bishop j10, king i17, knight j3, pawn m8, pawn b14.\nThe white queen on k7 has the ball. Options:\n1. rook on i5\n2. knight on g7\n3. bishop on n7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"2497eee408a3084b882295da5b23bf87bdaaa3ff3ca317acc86753b5f32a2621","geminiChoice":2},{"itemId":"bc954642921d1ea3","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P1","type":"P","team":"black","square":"c12"},{"id":"black-P3","type":"P","team":"black","square":"b14"},{"id":"black-Q","type":"Q","team":"black","square":"h14"},{"id":"black-R1","type":"R","team":"black","square":"b9"},{"id":"white-B1","type":"B","team":"white","square":"b7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"d11"},{"id":"white-Q","type":"Q","team":"white","square":"h7"},{"id":"white-R1","type":"R","team":"white","square":"h10"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-P1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b7, king i1, knight d11, queen h7, rook h10. Black: king h17, pawn c12, pawn b14, queen h14, rook b9.\nThe white queen on h7 has the ball. Options:\n1. bishop on b7\n2. knight on d11\n3. rook on h10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"b087a43eac15fd28e6b38e2c0ba45e97346aa31600c19fa88779eafce4d99c5e","geminiChoice":2},{"itemId":"9348ca78fba65f01","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f9"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"m11"},{"id":"black-Q","type":"Q","team":"black","square":"h11"},{"id":"black-R1","type":"R","team":"black","square":"d11"},{"id":"white-B1","type":"B","team":"white","square":"g8"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P3","type":"P","team":"white","square":"m2"},{"id":"white-Q","type":"Q","team":"white","square":"n16"},{"id":"white-R1","type":"R","team":"white","square":"d16"}],"options":["black-N1","black-B1","black-R1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop g8, king i1, pawn m2, queen n16, rook d16. Black: bishop f9, king g17, knight m11, queen h11, rook d11.\nThe black queen on h11 has the ball. Options:\n1. knight on m11\n2. bishop on f9\n3. rook on d11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"af8dd91bdfe0764fe131f6a71d2304b611f06c452743d4ccc80aea5dc762e108","geminiChoice":1},{"itemId":"57e8fec6a2c9606c","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"j9"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"m14"},{"id":"black-Q","type":"Q","team":"black","square":"j11"},{"id":"black-R1","type":"R","team":"black","square":"e6"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"c5"},{"id":"white-P3","type":"P","team":"white","square":"i4"},{"id":"white-Q","type":"Q","team":"white","square":"j12"},{"id":"white-R2","type":"R","team":"white","square":"m9"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R2","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king g1, knight c5, pawn i4, queen j12, rook m9. Black: bishop j9, king g17, knight m14, queen j11, rook e6.\nThe black queen on j11 has the ball. Options:\n1. bishop on j9\n2. knight on m14\n3. rook on e6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"9fa6211451c3d8689c16ea2164fb0abaf4ec5c923d4f9178f5b157996143fcdb","geminiChoice":2},{"itemId":"ed4fe87767889110","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d8"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"f10"},{"id":"black-Q","type":"Q","team":"black","square":"h8"},{"id":"black-R1","type":"R","team":"black","square":"k11"},{"id":"white-B1","type":"B","team":"white","square":"a10"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"d11"},{"id":"white-P3","type":"P","team":"white","square":"i2"},{"id":"white-R2","type":"R","team":"white","square":"j11"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-N1","takeaway":0.5}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop a10, king g1, knight d11, pawn i2, rook j11. Black: bishop d8, king f17, knight f10, queen h8, rook k11.\nThe black queen on h8 has the ball. Options:\n1. rook on k11\n2. bishop on d8\n3. knight on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"6c602e958329e5202b6147b9156b72193bf49e1d7ee0a521c550d0b7d41a67ce","geminiChoice":2},{"itemId":"6d1499a4ee444cb7","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g11"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-Q","type":"Q","team":"black","square":"i11"},{"id":"black-R1","type":"R","team":"black","square":"i8"},{"id":"white-B2","type":"B","team":"white","square":"a9"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P1","type":"P","team":"white","square":"h10"},{"id":"white-P3","type":"P","team":"white","square":"l2"},{"id":"white-R2","type":"R","team":"white","square":"k8"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B2","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop a9, king i1, pawn h10, pawn l2, rook k8. Black: bishop g11, king f17, knight f14, queen i11, rook i8.\nThe black queen on i11 has the ball. Options:\n1. bishop on g11\n2. knight on f14\n3. rook on i8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"159497642840cf90a1648c76496f64c65a83d2eefc8c8c6e67af8152b6d9fb4d","geminiChoice":2},{"itemId":"edc3c4b400fd818e","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"i4"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"c9"},{"id":"black-P3","type":"P","team":"black","square":"a14"},{"id":"black-R2","type":"R","team":"black","square":"g11"},{"id":"white-B1","type":"B","team":"white","square":"e8"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"g10"},{"id":"white-Q","type":"Q","team":"white","square":"g8"},{"id":"white-R1","type":"R","team":"white","square":"m8"}],"options":["white-N1","white-B1","white-R1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1},{"pieceId":"black-B2","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop e8, king f1, knight g10, queen g8, rook m8. Black: bishop i4, king g17, knight c9, pawn a14, rook g11.\nThe white queen on g8 has the ball. Options:\n1. knight on g10\n2. bishop on e8\n3. rook on m8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"119eab14c4641afb92c353616aab1cc5ed49a6923a7a3c735850eeeb265b56a1","geminiChoice":1},{"itemId":"643284aeb4c737de","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f7"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"l9"},{"id":"white-B2","type":"B","team":"white","square":"b11"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"e5"},{"id":"white-P3","type":"P","team":"white","square":"n2"},{"id":"white-R2","type":"R","team":"white","square":"l6"}],"options":["black-N1","black-R1","black-B1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1},{"pieceId":"white-B2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b11, king f1, knight e5, pawn n2, rook l6. Black: bishop f7, king g17, knight f14, queen f9, rook l9.\nThe black queen on f9 has the ball. Options:\n1. knight on f14\n2. rook on l9\n3. bishop on f7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"ec26633b37aa571ff59e3c93d12c5dba56f41b27c458b59f957c4caea1c0e9ad","geminiChoice":1},{"itemId":"167f634fa8dc4ae9","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"b15"},{"id":"black-P3","type":"P","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"g8"},{"id":"black-R2","type":"R","team":"black","square":"h12"},{"id":"white-B1","type":"B","team":"white","square":"d14"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"b8"},{"id":"white-Q","type":"Q","team":"white","square":"d10"},{"id":"white-R1","type":"R","team":"white","square":"f12"}],"options":["white-B1","white-R1","white-N1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop d14, king i1, knight b8, queen d10, rook f12. Black: king g17, knight b15, pawn g14, rook g8, rook h12.\nThe white queen on d10 has the ball. Options:\n1. bishop on d14\n2. rook on f12\n3. knight on b8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"692054853f70906e7ebfa16791e7517b80b9fff6047694994f0cb3c2de57cd1a","geminiChoice":3},{"itemId":"577ee8dcba909b34","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"m10"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f10"},{"id":"black-Q","type":"Q","team":"black","square":"i10"},{"id":"black-R1","type":"R","team":"black","square":"e6"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P1","type":"P","team":"white","square":"d5"},{"id":"white-P3","type":"P","team":"white","square":"c3"},{"id":"white-Q","type":"Q","team":"white","square":"b10"},{"id":"white-R1","type":"R","team":"white","square":"m13"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-Q","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king i1, pawn d5, pawn c3, queen b10, rook m13. Black: bishop m10, king g17, knight f10, queen i10, rook e6.\nThe black queen on i10 has the ball. Options:\n1. rook on e6\n2. bishop on m10\n3. knight on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"ce91fa440c9cf4b0ee999910a5216bcf5b06cd1f4c3c3b1b30107da0799ca370","geminiChoice":3},{"itemId":"5222ad0e74e0c959","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h6"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"l13"},{"id":"black-P3","type":"P","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"b10"},{"id":"white-B1","type":"B","team":"white","square":"l10"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-Q","type":"Q","team":"white","square":"g10"},{"id":"white-R1","type":"R","team":"white","square":"k14"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop l10, king i1, knight e10, queen g10, rook k14. Black: bishop h6, king g17, pawn l13, pawn g14, rook b10.\nThe white queen on g10 has the ball. Options:\n1. knight on e10\n2. rook on k14\n3. bishop on l10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"7b1f5707c96306ebf655e4f5aacc1593ff62c3127c7ad154f94fca45b3a08594","geminiChoice":1},{"itemId":"955d378ad1674e20","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"m12"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"e4"},{"id":"black-Q","type":"Q","team":"black","square":"j9"},{"id":"black-R1","type":"R","team":"black","square":"d15"},{"id":"white-B2","type":"B","team":"white","square":"c14"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e1"},{"id":"white-P3","type":"P","team":"white","square":"n2"},{"id":"white-Q","type":"Q","team":"white","square":"m15"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-Q","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop c14, king i1, knight e1, pawn n2, queen m15. Black: bishop m12, king h17, knight e4, queen j9, rook d15.\nThe black queen on j9 has the ball. Options:\n1. bishop on m12\n2. knight on e4\n3. rook on d15\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"bab1a7495ead7285b8d3b7aabc1b99390913e53ac60bea54785c7b6a39075300","geminiChoice":2},{"itemId":"d5afc6ab72ecdca8","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"e6"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"j9"},{"id":"black-Q","type":"Q","team":"black","square":"j11"},{"id":"black-R1","type":"R","team":"black","square":"g14"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"k10"},{"id":"white-P3","type":"P","team":"white","square":"k2"},{"id":"white-Q","type":"Q","team":"white","square":"a2"},{"id":"white-R1","type":"R","team":"white","square":"g11"}],"options":["black-R1","black-N1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-Q","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king h1, knight k10, pawn k2, queen a2, rook g11. Black: bishop e6, king f17, knight j9, queen j11, rook g14.\nThe black queen on j11 has the ball. Options:\n1. rook on g14\n2. knight on j9\n3. bishop on e6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"efadfa04352a471cd840a16ae8df0dea146d6de389db0838aeb638d9ba7054c7","geminiChoice":2},{"itemId":"bba7ef6bdc2c8a27","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"j9"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"m14"},{"id":"black-Q","type":"Q","team":"black","square":"j11"},{"id":"black-R1","type":"R","team":"black","square":"e6"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"d5"},{"id":"white-P3","type":"P","team":"white","square":"i4"},{"id":"white-Q","type":"Q","team":"white","square":"j12"},{"id":"white-R2","type":"R","team":"white","square":"m9"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R2","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king g1, knight d5, pawn i4, queen j12, rook m9. Black: bishop j9, king g17, knight m14, queen j11, rook e6.\nThe black queen on j11 has the ball. Options:\n1. bishop on j9\n2. knight on m14\n3. rook on e6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"6a5269a94565d3e74e58b279feced5a2d45eac49d785c85f817678bc5b47a770","geminiChoice":3},{"itemId":"928acee90dccaeb9","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"j1"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"h5"},{"id":"black-Q","type":"Q","team":"black","square":"j7"},{"id":"black-R1","type":"R","team":"black","square":"d7"},{"id":"white-B2","type":"B","team":"white","square":"f9"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P1","type":"P","team":"white","square":"g4"},{"id":"white-P3","type":"P","team":"white","square":"h2"},{"id":"white-R2","type":"R","team":"white","square":"k1"}],"options":["black-B1","black-R1","black-N1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-K","takeaway":1},{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-P1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop f9, king i1, pawn g4, pawn h2, rook k1. Black: bishop j1, king g17, knight h5, queen j7, rook d7.\nThe black queen on j7 has the ball. Options:\n1. bishop on j1\n2. rook on d7\n3. knight on h5\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"1c3ab598239e93b1cb60d640f041228bd64117448fd4a43b52cb3e8ab6778253","geminiChoice":3},{"itemId":"0a5013317620b619","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f9"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"m11"},{"id":"black-Q","type":"Q","team":"black","square":"h11"},{"id":"black-R1","type":"R","team":"black","square":"d11"},{"id":"white-B1","type":"B","team":"white","square":"g8"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P3","type":"P","team":"white","square":"m2"},{"id":"white-Q","type":"Q","team":"white","square":"m15"},{"id":"white-R1","type":"R","team":"white","square":"d16"}],"options":["black-N1","black-B1","black-R1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-Q","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop g8, king i1, pawn m2, queen m15, rook d16. Black: bishop f9, king g17, knight m11, queen h11, rook d11.\nThe black queen on h11 has the ball. Options:\n1. knight on m11\n2. bishop on f9\n3. rook on d11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"bcd1261ff87415f239397a932bab83f4412ee47bfc92e18d714451e7ecdea0ef","geminiChoice":1},{"itemId":"262e012357c75331","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"a12"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"i4"},{"id":"black-Q","type":"Q","team":"black","square":"d9"},{"id":"black-R1","type":"R","team":"black","square":"b7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"a9"},{"id":"white-P1","type":"P","team":"white","square":"i5"},{"id":"white-P3","type":"P","team":"white","square":"k4"},{"id":"white-R1","type":"R","team":"white","square":"f12"}],"options":["black-R1","black-N1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king i1, knight a9, pawn i5, pawn k4, rook f12. Black: bishop a12, king h17, knight i4, queen d9, rook b7.\nThe black queen on d9 has the ball. Options:\n1. rook on b7\n2. knight on i4\n3. bishop on a12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"a4eb5aa6aa9b0f2d11f58606dc5d13570358f51c227e3804fb8a653571299730","geminiChoice":2},{"itemId":"a0361bb6af103af7","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"i9"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"k11"},{"id":"black-Q","type":"Q","team":"black","square":"i11"},{"id":"black-R1","type":"R","team":"black","square":"e11"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-P3","type":"P","team":"white","square":"n3"},{"id":"white-Q","type":"Q","team":"white","square":"f9"},{"id":"white-R1","type":"R","team":"white","square":"k9"},{"id":"white-R2","type":"R","team":"white","square":"e15"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1},{"pieceId":"white-Q","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king g1, pawn n3, queen f9, rook k9, rook e15. Black: bishop i9, king g17, knight k11, queen i11, rook e11.\nThe black queen on i11 has the ball. Options:\n1. bishop on i9\n2. knight on k11\n3. rook on e11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"45cfb7edd0330b8d49cd7b066c30f3400cb84f7bcf3f46b08e199b9d55d3f632","geminiChoice":2},{"itemId":"fa1ab82170e8fc81","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"e6"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"j9"},{"id":"black-Q","type":"Q","team":"black","square":"j11"},{"id":"black-R1","type":"R","team":"black","square":"g14"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"l10"},{"id":"white-P3","type":"P","team":"white","square":"k2"},{"id":"white-Q","type":"Q","team":"white","square":"a2"},{"id":"white-R1","type":"R","team":"white","square":"g11"}],"options":["black-R1","black-N1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-N1","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-Q","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king h1, knight l10, pawn k2, queen a2, rook g11. Black: bishop e6, king f17, knight j9, queen j11, rook g14.\nThe black queen on j11 has the ball. Options:\n1. rook on g14\n2. knight on j9\n3. bishop on e6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"047840c52a76086fb0f65876e157e1a4c36a78a781a88e2addf1c574524aa6bc","geminiChoice":2},{"itemId":"27454ff07252802d","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"n4"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P1","type":"P","team":"black","square":"f14"},{"id":"black-P3","type":"P","team":"black","square":"l16"},{"id":"black-R1","type":"R","team":"black","square":"d3"},{"id":"white-B1","type":"B","team":"white","square":"g13"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"l2"},{"id":"white-Q","type":"Q","team":"white","square":"g7"},{"id":"white-R1","type":"R","team":"white","square":"e9"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B1","takeaway":0.5}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop g13, king f1, knight l2, queen g7, rook e9. Black: bishop n4, king f17, pawn f14, pawn l16, rook d3.\nThe white queen on g7 has the ball. Options:\n1. rook on e9\n2. bishop on g13\n3. knight on l2\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"f4348ab3e3948572b205ffe68fed4916e2a414c6779ce0e8db69ad648b98729a","geminiChoice":3},{"itemId":"d0d56d0e2d8b2631","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"f4"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P3","type":"P","team":"black","square":"n16"},{"id":"black-Q","type":"Q","team":"black","square":"e9"},{"id":"black-R2","type":"R","team":"black","square":"l14"},{"id":"white-B1","type":"B","team":"white","square":"i15"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"i7"},{"id":"white-Q","type":"Q","team":"white","square":"i11"},{"id":"white-R1","type":"R","team":"white","square":"g9"}],"options":["white-B1","white-R1","white-N1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B2","takeaway":0.5}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i15, king h1, knight i7, queen i11, rook g9. Black: bishop f4, king h17, pawn n16, queen e9, rook l14.\nThe white queen on i11 has the ball. Options:\n1. bishop on i15\n2. rook on g9\n3. knight on i7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"be12d2adf2bd95713a56e7cdb88134663158cd363e75529d3352188f8d38c74c","geminiChoice":1},{"itemId":"e782c5bdca33d847","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f7"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"e4"},{"id":"black-Q","type":"Q","team":"black","square":"h7"},{"id":"black-R1","type":"R","team":"black","square":"c12"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-P1","type":"P","team":"white","square":"e6"},{"id":"white-P3","type":"P","team":"white","square":"m3"},{"id":"white-R1","type":"R","team":"white","square":"b12"},{"id":"white-R2","type":"R","team":"white","square":"e1"}],"options":["black-N1","black-B1","black-R1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R2","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king f1, pawn e6, pawn m3, rook b12, rook e1. Black: bishop f7, king h17, knight e4, queen h7, rook c12.\nThe black queen on h7 has the ball. Options:\n1. knight on e4\n2. bishop on f7\n3. rook on c12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"7544e5a6b94a3806f501f5bdba70453e357c367b44817c0b8df9ddf89ce5561b","geminiChoice":1},{"itemId":"22922637d870c396","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f7"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"e4"},{"id":"black-Q","type":"Q","team":"black","square":"h7"},{"id":"black-R1","type":"R","team":"black","square":"c12"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-P1","type":"P","team":"white","square":"f6"},{"id":"white-P3","type":"P","team":"white","square":"m3"},{"id":"white-R1","type":"R","team":"white","square":"b12"},{"id":"white-R2","type":"R","team":"white","square":"e1"}],"options":["black-N1","black-B1","black-R1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-R2","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king f1, pawn f6, pawn m3, rook b12, rook e1. Black: bishop f7, king h17, knight e4, queen h7, rook c12.\nThe black queen on h7 has the ball. Options:\n1. knight on e4\n2. bishop on f7\n3. rook on c12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"a026d60c115f15ec538f948e1a71c9723ccf44f628562b7100e204cbd38dec6c","geminiChoice":2},{"itemId":"39a369be9a30fe63","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d11"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f8"},{"id":"black-Q","type":"Q","team":"black","square":"d8"},{"id":"black-R1","type":"R","team":"black","square":"g11"},{"id":"white-B1","type":"B","team":"white","square":"h7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"g6"},{"id":"white-P1","type":"P","team":"white","square":"h12"},{"id":"white-P3","type":"P","team":"white","square":"b3"}],"options":["black-R1","black-N1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-P1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-N1","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h7, king i1, knight g6, pawn h12, pawn b3. Black: bishop d11, king g17, knight f8, queen d8, rook g11.\nThe black queen on d8 has the ball. Options:\n1. rook on g11\n2. knight on f8\n3. bishop on d11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"06b79a845a9ad6dfef19fe571121d1c78d6f282cc5be897b55558b28db4f3488","geminiChoice":2},{"itemId":"b3e300c7a00696fb","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"l3"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"h2"},{"id":"black-P3","type":"P","team":"black","square":"j15"},{"id":"black-Q","type":"Q","team":"black","square":"m16"},{"id":"white-B1","type":"B","team":"white","square":"m4"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"i12"},{"id":"white-Q","type":"Q","team":"white","square":"g10"},{"id":"white-R1","type":"R","team":"white","square":"g4"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B2","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-Q","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop m4, king i1, knight i12, queen g10, rook g4. Black: bishop l3, king h17, knight h2, pawn j15, queen m16.\nThe white queen on g10 has the ball. Options:\n1. rook on g4\n2. bishop on m4\n3. knight on i12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"23273c09900013d7faace41df073fabcc7e916a06c3b53344a0eab4f66f9b22f","geminiChoice":3},{"itemId":"d14b656b9a8685d9","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g11"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-Q","type":"Q","team":"black","square":"i11"},{"id":"black-R1","type":"R","team":"black","square":"i8"},{"id":"white-B2","type":"B","team":"white","square":"a9"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P1","type":"P","team":"white","square":"h9"},{"id":"white-P3","type":"P","team":"white","square":"l2"},{"id":"white-R2","type":"R","team":"white","square":"k8"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B2","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1},{"pieceId":"white-P1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop a9, king i1, pawn h9, pawn l2, rook k8. Black: bishop g11, king f17, knight f14, queen i11, rook i8.\nThe black queen on i11 has the ball. Options:\n1. bishop on g11\n2. knight on f14\n3. rook on i8\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"8f1f3f2f71bda1fab320f7a3141fcbef6d8aa6482fefd1ab5368280403b42461","geminiChoice":1},{"itemId":"1ba10c16869b5d64","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"j12"},{"id":"black-P3","type":"P","team":"black","square":"d16"},{"id":"black-R1","type":"R","team":"black","square":"h4"},{"id":"black-R2","type":"R","team":"black","square":"d10"},{"id":"white-B1","type":"B","team":"white","square":"h7"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-Q","type":"Q","team":"white","square":"h10"},{"id":"white-R1","type":"R","team":"white","square":"k10"}],"options":["white-N1","white-B1","white-R1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h7, king h1, knight e10, queen h10, rook k10. Black: king i17, knight j12, pawn d16, rook h4, rook d10.\nThe white queen on h10 has the ball. Options:\n1. knight on e10\n2. bishop on h7\n3. rook on k10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"f30f9d8f90620baa065ffa273fa79bc6b8f47923a0c592230176168b96ec755a","geminiChoice":1},{"itemId":"139f6842ae3c79e1","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"a12"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"i4"},{"id":"black-Q","type":"Q","team":"black","square":"d9"},{"id":"black-R1","type":"R","team":"black","square":"b7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"a9"},{"id":"white-P1","type":"P","team":"white","square":"j5"},{"id":"white-P3","type":"P","team":"white","square":"k4"},{"id":"white-R1","type":"R","team":"white","square":"f12"}],"options":["black-R1","black-N1","black-B1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-P1","takeaway":0.5}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: king i1, knight a9, pawn j5, pawn k4, rook f12. Black: bishop a12, king h17, knight i4, queen d9, rook b7.\nThe black queen on d9 has the ball. Options:\n1. rook on b7\n2. knight on i4\n3. bishop on a12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"a84649b7d691d8a4787149286bf53c3b7b8a112b3fa14fddb03447678e85d82d","geminiChoice":2},{"itemId":"876b878f17d32ba9","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"c9"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"k10"},{"id":"black-P1","type":"P","team":"black","square":"i8"},{"id":"black-P3","type":"P","team":"black","square":"l14"},{"id":"white-B1","type":"B","team":"white","square":"l8"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"e11"},{"id":"white-Q","type":"Q","team":"white","square":"j6"},{"id":"white-R1","type":"R","team":"white","square":"j9"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop l8, king h1, knight e11, queen j6, rook j9. Black: bishop c9, king i17, knight k10, pawn i8, pawn l14.\nThe white queen on j6 has the ball. Options:\n1. bishop on l8\n2. knight on e11\n3. rook on j9\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"7c0d1b933fc6d7e03b6568f52a7f84a39173f9c70865914c925b32ed5bfa6460","geminiChoice":2},{"itemId":"d6e9814025bc7acc","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"a2"},{"id":"black-P3","type":"P","team":"black","square":"m16"},{"id":"black-R1","type":"R","team":"black","square":"l8"},{"id":"black-R2","type":"R","team":"black","square":"i12"},{"id":"white-B1","type":"B","team":"white","square":"l5"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"f11"},{"id":"white-Q","type":"Q","team":"white","square":"h9"},{"id":"white-R1","type":"R","team":"white","square":"b3"}],"options":["white-B1","white-R1","white-N1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop l5, king i1, knight f11, queen h9, rook b3. Black: king g17, pawn a2, pawn m16, rook l8, rook i12.\nThe white queen on h9 has the ball. Options:\n1. bishop on l5\n2. rook on b3\n3. knight on f11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"df43bf51ee4d056da450ceae6e164d0bdd0c8ce7822397bd47b7d9856ebc5615","geminiChoice":3},{"itemId":"f645a7e95c057825","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g11"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"m3"},{"id":"black-P3","type":"P","team":"black","square":"c14"},{"id":"black-R1","type":"R","team":"black","square":"a11"},{"id":"white-B1","type":"B","team":"white","square":"b11"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"k2"},{"id":"white-Q","type":"Q","team":"white","square":"f7"},{"id":"white-R1","type":"R","team":"white","square":"f10"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-N1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b11, king f1, knight k2, queen f7, rook f10. Black: bishop g11, king f17, knight m3, pawn c14, rook a11.\nThe white queen on f7 has the ball. Options:\n1. bishop on b11\n2. knight on k2\n3. rook on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"36e596e6d7168d6e6fba6dca5ab64a2c2101f67a66cf4c5350e195ffb061e136","geminiChoice":2},{"itemId":"4b141eeeda9538b6","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"j9"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"j3"},{"id":"black-P1","type":"P","team":"black","square":"m8"},{"id":"black-P3","type":"P","team":"black","square":"b14"},{"id":"white-B1","type":"B","team":"white","square":"n7"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"g7"},{"id":"white-Q","type":"Q","team":"white","square":"k7"},{"id":"white-R1","type":"R","team":"white","square":"i5"}],"options":["white-R1","white-N1","white-B1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop n7, king i1, knight g7, queen k7, rook i5. Black: bishop j9, king i17, knight j3, pawn m8, pawn b14.\nThe white queen on k7 has the ball. Options:\n1. rook on i5\n2. knight on g7\n3. bishop on n7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"e32831e8c84b3f2c04569a54942e33d6ef0b4bfad7b09451f20fe93247c9b9a4","geminiChoice":2},{"itemId":"6abf142e3229d88f","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f13"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P3","type":"P","team":"black","square":"g16"},{"id":"black-Q","type":"Q","team":"black","square":"c8"},{"id":"black-R1","type":"R","team":"black","square":"b8"},{"id":"white-B1","type":"B","team":"white","square":"h11"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"h7"},{"id":"white-Q","type":"Q","team":"white","square":"f9"},{"id":"white-R1","type":"R","team":"white","square":"c6"}],"options":["white-B1","white-N1","white-R1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]}],"answer":2,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h11, king i1, knight h7, queen f9, rook c6. Black: bishop f13, king f17, pawn g16, queen c8, rook b8.\nThe white queen on f9 has the ball. Options:\n1. bishop on h11\n2. knight on h7\n3. rook on c6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"91c1290fa4aa8836c4bb197fc338e45ad9d39f11f54067cdf4774ca459c9b476","geminiChoice":2},{"itemId":"f6abe908eddccbbf","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"k6"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P3","type":"P","team":"black","square":"j14"},{"id":"black-Q","type":"Q","team":"black","square":"e13"},{"id":"black-R2","type":"R","team":"black","square":"b7"},{"id":"white-B1","type":"B","team":"white","square":"f12"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"a7"},{"id":"white-Q","type":"Q","team":"white","square":"d10"},{"id":"white-R1","type":"R","team":"white","square":"h10"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop f12, king f1, knight a7, queen d10, rook h10. Black: bishop k6, king h17, pawn j14, queen e13, rook b7.\nThe white queen on d10 has the ball. Options:\n1. rook on h10\n2. bishop on f12\n3. knight on a7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"892fc73437f5d8b8b6473e8105c96ae37f34147e13ac5d32370d355c757dd729","geminiChoice":1},{"itemId":"bdccf4507b013190","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d8"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"f10"},{"id":"black-Q","type":"Q","team":"black","square":"h8"},{"id":"black-R1","type":"R","team":"black","square":"k11"},{"id":"white-B1","type":"B","team":"white","square":"b10"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"d11"},{"id":"white-P3","type":"P","team":"white","square":"i2"},{"id":"white-R2","type":"R","team":"white","square":"j11"}],"options":["black-R1","black-B1","black-N1"],"oracle":[{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B1","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-N1","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b10, king g1, knight d11, pawn i2, rook j11. Black: bishop d8, king f17, knight f10, queen h8, rook k11.\nThe black queen on h8 has the ball. Options:\n1. rook on k11\n2. bishop on d8\n3. knight on f10\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"0d939d987040ddaab830d1e282be2a71b444ba6acdff1826569d1bf5823779d9","geminiChoice":3},{"itemId":"9e935400ec6f15d4","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"j1"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"h5"},{"id":"black-Q","type":"Q","team":"black","square":"j7"},{"id":"black-R1","type":"R","team":"black","square":"d7"},{"id":"white-B2","type":"B","team":"white","square":"f9"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-P1","type":"P","team":"white","square":"g3"},{"id":"white-P3","type":"P","team":"white","square":"h2"},{"id":"white-R2","type":"R","team":"white","square":"k1"}],"options":["black-B1","black-R1","black-N1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-K","takeaway":1},{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]},{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop f9, king i1, pawn g3, pawn h2, rook k1. Black: bishop j1, king g17, knight h5, queen j7, rook d7.\nThe black queen on j7 has the ball. Options:\n1. bishop on j1\n2. rook on d7\n3. knight on h5\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"42c1648b312cce4ecc2cebde8eb88d5c696f56d44d8ec6ada404ef6e2b4f8ea5","geminiChoice":3},{"itemId":"b93f129ea90eb4b5","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"a2"},{"id":"black-P3","type":"P","team":"black","square":"m16"},{"id":"black-R1","type":"R","team":"black","square":"l8"},{"id":"black-R2","type":"R","team":"black","square":"i11"},{"id":"white-B1","type":"B","team":"white","square":"l5"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"f11"},{"id":"white-Q","type":"Q","team":"white","square":"h9"},{"id":"white-R1","type":"R","team":"white","square":"b3"}],"options":["white-B1","white-R1","white-N1"],"oracle":[{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-P1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5}]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop l5, king i1, knight f11, queen h9, rook b3. Black: king g17, pawn a2, pawn m16, rook l8, rook i11.\nThe white queen on h9 has the ball. Options:\n1. bishop on l5\n2. rook on b3\n3. knight on f11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"f3f59151348f4f1069cd51574f8a96477624ec02abb26d724c4b27cb4a35986e","geminiChoice":3},{"itemId":"2590b659ba785018","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f7"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"l9"},{"id":"white-B2","type":"B","team":"white","square":"b10"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"e5"},{"id":"white-P3","type":"P","team":"white","square":"n2"},{"id":"white-R2","type":"R","team":"white","square":"l6"}],"options":["black-N1","black-R1","black-B1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B2","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b10, king f1, knight e5, pawn n2, rook l6. Black: bishop f7, king g17, knight f14, queen f9, rook l9.\nThe black queen on f9 has the ball. Options:\n1. knight on f14\n2. rook on l9\n3. bishop on f7\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"66a302c3bb7dd73aefa82fae77ef5f82dd6a583c85755e30fe49b9774d2e2e79","geminiChoice":1},{"itemId":"742f4f7d4cc61157","attack":"white","carrier":"white-Q","pieces":[{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"b14"},{"id":"black-P1","type":"P","team":"black","square":"j14"},{"id":"black-P3","type":"P","team":"black","square":"c16"},{"id":"black-R2","type":"R","team":"black","square":"a10"},{"id":"white-B1","type":"B","team":"white","square":"b12"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"i15"},{"id":"white-Q","type":"Q","team":"white","square":"d10"},{"id":"white-R1","type":"R","team":"white","square":"d13"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-P1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b12, king g1, knight i15, queen d10, rook d13. Black: king i17, knight b14, pawn j14, pawn c16, rook a10.\nThe white queen on d10 has the ball. Options:\n1. knight on i15\n2. rook on d13\n3. bishop on b12\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"c7a3a07906e950a873c702a8f5708f82ff52ca45accbdf36a12bff70debfbd97","geminiChoice":3},{"itemId":"889866eda3dafe8f","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f4"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"j13"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"b9"},{"id":"white-B2","type":"B","team":"white","square":"b8"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"d8"},{"id":"white-P3","type":"P","team":"white","square":"j4"},{"id":"white-Q","type":"Q","team":"white","square":"k15"}],"options":["black-N1","black-B1","black-R1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-N1","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop b8, king f1, knight d8, pawn j4, queen k15. Black: bishop f4, king f17, knight j13, queen f9, rook b9.\nThe black queen on f9 has the ball. Options:\n1. knight on j13\n2. bishop on f4\n3. rook on b9\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"697ab455e699187de31db516b8241d51dd88f036f057c967134984bc9d36c58b","geminiChoice":1},{"itemId":"db4f8699444000ea","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"f13"},{"id":"black-K","type":"K","team":"black","square":"i17"},{"id":"black-N1","type":"N","team":"black","square":"e9"},{"id":"black-P3","type":"P","team":"black","square":"j15"},{"id":"black-R2","type":"R","team":"black","square":"g4"},{"id":"white-B1","type":"B","team":"white","square":"d11"},{"id":"white-K","type":"K","team":"white","square":"h1"},{"id":"white-N1","type":"N","team":"white","square":"k8"},{"id":"white-Q","type":"Q","team":"white","square":"i6"},{"id":"white-R1","type":"R","team":"white","square":"k4"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B2","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-N1","takeaway":1},{"pieceId":"black-B2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop d11, king h1, knight k8, queen i6, rook k4. Black: bishop f13, king i17, knight e9, pawn j15, rook g4.\nThe white queen on i6 has the ball. Options:\n1. knight on k8\n2. rook on k4\n3. bishop on d11\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"9af4b969d2412f93be00565da21c6b6abe411159f4bcfc0c503efe7a455a7d2e","geminiChoice":1},{"itemId":"6fe1d39e6e962bc2","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h14"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P3","type":"P","team":"black","square":"d14"},{"id":"black-Q","type":"Q","team":"black","square":"d3"},{"id":"black-R2","type":"R","team":"black","square":"j8"},{"id":"white-B1","type":"B","team":"white","square":"j4"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"f12"},{"id":"white-Q","type":"Q","team":"white","square":"f8"},{"id":"white-R1","type":"R","team":"white","square":"f5"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-B2","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-Q","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop j4, king g1, knight f12, queen f8, rook f5. Black: bishop h14, king f17, pawn d14, queen d3, rook j8.\nThe white queen on f8 has the ball. Options:\n1. knight on f12\n2. rook on f5\n3. bishop on j4\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"bd8a1115b874efdb8c9714447e3b0e5bc5eb9b518d7c93684c2ba51c26c7c9a8","geminiChoice":1},{"itemId":"46e456206e5b562c","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"m5"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-P1","type":"P","team":"black","square":"c13"},{"id":"black-P3","type":"P","team":"black","square":"a16"},{"id":"black-R1","type":"R","team":"black","square":"h12"},{"id":"white-B1","type":"B","team":"white","square":"h13"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e13"},{"id":"white-Q","type":"Q","team":"white","square":"e10"},{"id":"white-R1","type":"R","team":"white","square":"h10"}],"options":["white-R1","white-B1","white-N1"],"oracle":[{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1},{"pieceId":"black-B2","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R1","takeaway":1}]},{"receiverId":"white-N1","passAccuracy":1,"retention":1,"tacklers":[]}],"answer":3,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop h13, king i1, knight e13, queen e10, rook h10. Black: bishop m5, king h17, pawn c13, pawn a16, rook h12.\nThe white queen on e10 has the ball. Options:\n1. rook on h10\n2. bishop on h13\n3. knight on e13\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"0e6a7484a987dc072039253e7426b7e525933362744140bdce019ed3cd99a2d9","geminiChoice":3},{"itemId":"bb1e98eb29d1ba5c","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"g11"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"g8"},{"id":"black-Q","type":"Q","team":"black","square":"d8"},{"id":"black-R1","type":"R","team":"black","square":"g5"},{"id":"white-B1","type":"B","team":"white","square":"i10"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-P3","type":"P","team":"white","square":"n4"},{"id":"white-Q","type":"Q","team":"white","square":"i12"},{"id":"white-R2","type":"R","team":"white","square":"h5"}],"options":["black-B1","black-N1","black-R1"],"oracle":[{"receiverId":"black-B1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"white-B1","takeaway":0.5}]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i10, king g1, pawn n4, queen i12, rook h5. Black: bishop g11, king h17, knight g8, queen d8, rook g5.\nThe black queen on d8 has the ball. Options:\n1. bishop on g11\n2. knight on g8\n3. rook on g5\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"d64ea63f7e75b77b11151bdd76b05d0136d602d2fda669d15e61197b3c5ce544","geminiChoice":1},{"itemId":"1e96a379bdf41efc","attack":"black","carrier":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"k14"},{"id":"black-K","type":"K","team":"black","square":"h17"},{"id":"black-N1","type":"N","team":"black","square":"k4"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"c12"},{"id":"white-B2","type":"B","team":"white","square":"i16"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-P1","type":"P","team":"white","square":"m5"},{"id":"white-P3","type":"P","team":"white","square":"c2"},{"id":"white-R1","type":"R","team":"white","square":"b12"}],"options":["black-N1","black-R1","black-B1"],"oracle":[{"receiverId":"black-N1","passAccuracy":1,"retention":1,"tacklers":[]},{"receiverId":"black-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-R1","takeaway":1}]},{"receiverId":"black-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"white-B2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop i16, king g1, pawn m5, pawn c2, rook b12. Black: bishop k14, king h17, knight k4, queen f9, rook c12.\nThe black queen on f9 has the ball. Options:\n1. knight on k4\n2. rook on c12\n3. bishop on k14\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"cc447e69b020caac2535375aa0344faae37d1fe35fb25c8168dd28c292d75761","geminiChoice":1},{"itemId":"ed2e04857d10a5ac","attack":"white","carrier":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"n8"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"m11"},{"id":"black-P3","type":"P","team":"black","square":"i15"},{"id":"black-R2","type":"R","team":"black","square":"k8"},{"id":"white-B1","type":"B","team":"white","square":"k6"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"k10"},{"id":"white-Q","type":"Q","team":"white","square":"i8"},{"id":"white-R1","type":"R","team":"white","square":"i13"}],"options":["white-N1","white-R1","white-B1"],"oracle":[{"receiverId":"white-N1","passAccuracy":1,"retention":0.5,"tacklers":[{"pieceId":"black-R2","takeaway":0.5},{"pieceId":"black-N1","takeaway":0.5}]},{"receiverId":"white-R1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-B2","takeaway":1}]},{"receiverId":"white-B1","passAccuracy":1,"retention":0,"tacklers":[{"pieceId":"black-R2","takeaway":1}]}],"answer":1,"prompt":"Football Chess. Choose the pass that maximizes the probability your team still holds the ball after one immediate defensive challenge.\nThe pitch has files a–n and ranks 1–17. White attacks rank 17 and Black attacks rank 1. A file or rank step is one square. Every unit on this reduced pitch is listed. The three offered passes are legal, onside, unobstructed, and accurate with probability 1. All units stay in place when the pass is completed, including the passer. After the pass the attacking team ends its positioning turn without moving. The defending team can then make exactly one ordinary move or hold. It chooses a legal tackle that maximizes its chance to win the ball, if any. Other moves and holding leave possession with the passer’s team at this horizon. Fouls are disabled.\nTackle the receiver using the defender’s starting square. A rook tackles on its file or rank, a bishop on a diagonal, and a queen on either, up to five squares away with no intervening unit. A knight tackles at a (1,2) or (2,1) file/rank displacement, jumping intervening units. A pawn tackles one diagonal step in any direction. A king tackles one neighbouring square in any direction. Tackle reach does not depend on the direction of attack. The defender must also have an available landing square next to the receiver within ten squares of its own start, using maximum absolute file/rank difference as distance. That square may be the defender’s own square or an empty square. Outfield players cannot occupy the goal-mouth squares f–i on ranks 1 and 17. Kings can only enter the penalty box at their own end (files e–j, ranks 1–3 or 15–17). Successful tackle probability is 1 against a non-knight receiver and 0.5 against a knight receiver. A failed tackle leaves the ball with the receiver.\nWhite: bishop k6, king g1, knight k10, queen i8, rook i13. Black: bishop n8, king g17, knight m11, pawn i15, rook k8.\nThe white queen on i8 has the ball. Options:\n1. knight on k10\n2. rook on i13\n3. bishop on k6\nReturn only a JSON object with numeric option_id equal to 1, 2, or 3.","wireHash":"a8cb3edbc4fe739b15bb556aac40d2405c1307468a68235dca025c5048b542f1","geminiChoice":1}]}


==> anc/pass/reproduce.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';
import {score} from './score.mjs';

const sha = text => createHash('sha256').update(text).digest('hex');
const distance = (a,b) => Math.max(Math.abs(a.x-b.x),Math.abs(a.rank-b.rank));
const best = values => 1 + values.indexOf(Math.max(...values));
const square = p => p.x + ',' + p.rank;
function allowed(piece,p) {
  if (p.x<0 || p.x>=14 || p.rank<1 || p.rank>17) return false;
  const goal = p.x>=5 && p.x<=8 && (p.rank===1 || p.rank===17);
  if (piece.type!=='K') return !goal;
  const enemyBox = p.x>=4 && p.x<=9 && (piece.team==='white' ? p.rank>=15 : p.rank<=3);
  return !enemyBox;
}
function reaches(d,r,occupied) {
  const dx=r.x-d.x, dr=r.rank-d.rank, n=distance(d,r);
  if (d.type==='N') return Math.abs(dx*dr)===2;
  if (d.type==='P') return Math.abs(dx)===1 && Math.abs(dr)===1;
  if (d.type==='K') return n===1;
  if (n===0 || n>5) return false;
  const ray=dx===0 || dr===0, diagonal=Math.abs(dx)===Math.abs(dr);
  if (!(d.type==='Q' ? ray || diagonal : d.type==='R' ? ray : diagonal)) return false;
  if (occupied) for (let i=1;i<n;i++) {
    const p={x:d.x+i*Math.sign(dx),rank:d.rank+i*Math.sign(dr)};
    if (!allowed(d,p) || occupied.has(square(p))) return false;
  }
  return true;
}
function landings(d,r,occupied) {
  if (!reaches(d,r,occupied)) return 0;
  let count=0;
  for (let dx=-1;dx<=1;dx++) for (let dr=-1;dr<=1;dr++) {
    if (dx===0 && dr===0) continue;
    const p={x:r.x+dx,rank:r.rank+dr}, occupant=occupied.get(square(p));
    if (distance(d,p)<=10 && allowed(d,p) && (!occupant || occupant.id===d.id)) count++;
  }
  return count;
}
export function reproduce(data) {
  const {protocol,pairs,positions} = data;
  const choices=Object.fromEntries(['gemini','firstOption','farthestDefender','geometryNoBlockers','postHocKnightElseFirst']
    .map(n=>[n,new Map()]));
  let landingCount=0;
  const schedule=[];
  for (const b of positions) {
    const wire=JSON.stringify({contents:[{role:'user',parts:[{text:b.prompt}]}],generationConfig:protocol.generationConfig});
    assert.equal(sha(wire),b.wireHash);
    schedule.push({itemId:b.itemId,wireHash:b.wireHash});
    const {attack,carrier,pieces,options}=b;
    assert.equal(sha(JSON.stringify({attack,carrier,pieces,options})).slice(0,16),b.itemId);
    const players=pieces.map(p=>({...p,x:p.square.charCodeAt(0)-97,rank:Number(p.square.slice(1))}));
    const opponents=players.filter(p=>p.team!==attack);
    const occupied=new Map(players.map(p=>[square(p),p]));
    const receivers=options.map(id=>players.find(p=>p.id===id));
    assert.ok(receivers.every(r=>r.team===attack && r.id!==carrier));
    const nearest=[], open=[];
    for (const [i,r] of receivers.entries()) {
      nearest.push(Math.min(...opponents.map(d=>distance(d,r))));
      const cost=r.type==='N' ? 0.5 : 1;
      open.push(1 - (opponents.some(d=>reaches(d,r,null)) ? cost : 0));
      const tacklers=[];
      for (const d of opponents) {
        const n=landings(d,r,occupied);
        landingCount+=n;
        if (n) tacklers.push({pieceId:d.id,takeaway:cost});
      }
      const oracle=b.oracle[i], sorted=v=>[...v].sort((a,b)=>a.pieceId.localeCompare(b.pieceId));
      assert.equal(oracle.receiverId,r.id);
      assert.equal(oracle.passAccuracy,1);
      assert.equal(oracle.retention,1-(tacklers.length?cost:0));
      assert.deepEqual(sorted(oracle.tacklers),sorted(tacklers));
    }
    choices.gemini.set(b.itemId,b.geminiChoice);
    choices.firstOption.set(b.itemId,1);
    choices.farthestDefender.set(b.itemId,best(nearest));
    choices.geometryNoBlockers.set(b.itemId,best(open));
    const knight=receivers.findIndex(p=>p.type==='N');
    choices.postHocKnightElseFirst.set(b.itemId,knight<0 ? 1 : knight+1);
  }
  assert.equal(sha(JSON.stringify(schedule)),protocol.scheduleSha256);
  const policies=Object.fromEntries(Object.entries(choices).map(([name,v])=>[name,score(positions,pairs,v)]));
  return {tackleLandings:landingCount,policies};
}
if (import.meta.main) {
  const data=JSON.parse(readFileSync(new URL('data.json',import.meta.url),'utf8'));
  console.log(JSON.stringify(reproduce(data),null,2));
}


==> anc/pass/score.mjs <==
import assert from 'node:assert/strict';

const valid = x => Number.isInteger(x) && x >= 1 && x <= 3;
const group = () => ({pairs:0, bothValid:0, changedReceiver:0, bothCorrect:0});

// A receiver ID is the semantic action shared by the two boards of a pair.
export function score(positions, pairs, choices) {
  assert.equal(positions.length, 80);
  assert.equal(pairs.length, 40);
  assert.equal(choices.size, 80);
  const byId = new Map(positions.map(row => [row.itemId, row]));
  assert.equal(byId.size, 80);
  const covered = new Set();
  const counts = {validBoards:0, correctBoards:0, decisions:80,
    meanRetentionLossValid:null, switch:group(), stay:group()};
  let loss = 0;
  for (const p of pairs) {
    assert.ok(['switch','stay'].includes(p.condition));
    const category = counts[p.condition];
    category.pairs++;
    assert.equal(p.items.length, 2);
    const decisions = p.items.map(id => {
      assert.ok(!covered.has(id) && byId.has(id) && choices.has(id));
      covered.add(id);
      const b = byId.get(id), choice = choices.get(id);
      assert.ok(choice === null || valid(choice));
      assert.equal(new Set(b.options).size, 3);
      assert.deepEqual(b.options, b.oracle.map(v => v.receiverId));
      const retention = b.oracle.map(v => v.retention), maximum = Math.max(...retention);
      const best = retention.indexOf(maximum);
      assert.equal(retention.filter(v => v === maximum).length, 1);
      assert.equal(b.answer, best + 1);
      const correct = choice === b.answer;
      if (choice !== null) {
        counts.validBoards++;
        loss += maximum - retention[choice - 1];
      }
      if (correct) counts.correctBoards++;
      return {action:choice === null ? null : b.options[choice - 1], best:b.options[best], correct};
    });
    const [a,b] = decisions;
    assert.equal(a.best !== b.best, p.condition === 'switch');
    if (a.action !== null && b.action !== null) {
      category.bothValid++;
      if (a.action !== b.action) category.changedReceiver++;
    }
    if (a.correct && b.correct) category.bothCorrect++;
  }
  assert.equal(covered.size, 80);
  assert.equal(counts.switch.pairs, 20);
  assert.equal(counts.stay.pairs, 20);
  if (counts.validBoards) counts.meanRetentionLossValid = loss / counts.validBoards;
  return counts;
}


==> anc/positions.json <==
[
  {
    "id": "008fa8fc16d35688eb",
    "pair": "info-3-04",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "d3"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "h2",
        "hold": true,
        "probabilities": [
          0.7502090089207294,
          0.9788374636916696
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.8410421641871342,
          0.9799999999916365
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3780508015645552,
          0.9778263777938716
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.8503453250385301,
          0.3777912831422929
        ]
      },
      {
        "square": "i3",
        "hold": false,
        "probabilities": [
          0.8592991558189261,
          0.98
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.42269532706216667,
          0.9799999998977895
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3777912831422929,
      0.6140683040904115,
      0.3780508015645552
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "02eb71a7dfc37b8fb3",
    "pair": "info-2-01",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "i3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "g2",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.3780508015645552
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.42269532706216667
        ]
      },
      {
        "square": "h3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8582385121390067
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.8503453250385301
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3780508015645552,
      0.3777912831422929,
      0.6140683040904115
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "04cb04f9bb1d7a4415",
    "pair": "info-2-15",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i16"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "j16"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "j15"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "d17"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "f14"
        },
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "g14"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "e15"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "f16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file g",
      "Declare file i",
      "Disguise g/i"
    ],
    "replyTable": [
      {
        "square": "j16",
        "hold": true,
        "probabilities": [
          0.8592991558189261,
          0.9788374636916696
        ]
      },
      {
        "square": "k16",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "j17",
        "hold": false,
        "probabilities": [
          0.8592991558189261,
          0.9778263777938716
        ]
      },
      {
        "square": "k15",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "k17",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "i15",
        "hold": false,
        "probabilities": [
          0.8592991558189261,
          0.98
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.8503453250385301,
          0.3777912831422929
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.8503453250385301,
      0.3777912831422929,
      0.6140683040904115
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "04d3a9fb6e687254ed",
    "pair": "info-2-04",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "f14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "i15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "k16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h16",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.8555865832797804
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.98,
          0.9635325413149686
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.43115343826933145
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.4820689252582173
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.98,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.9697884757533298
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6737898794478113,
      0.3777912831422929,
      0.43115343826933145
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 1
    },
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "06657c6eb0b7acc31f",
    "pair": "info-1-16",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "k3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h3",
        "hold": true,
        "probabilities": [
          0.359263619831754,
          0.5298065159071288
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.530526362408139
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      },
      {
        "square": "i4",
        "hold": false,
        "probabilities": [
          0.55,
          0.55
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          0.55,
          0.55
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.32308566401242367,
      0.5146387815659275
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "083681a5c344df2384",
    "pair": "info-3-17",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "f4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.9632845743765978,
          0.359263619831754
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.1315325464589199
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.40365647937110427
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3312017450764727,
      0.25874701078184115,
      0.1315325464589199
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "08c652164b2673e13b",
    "pair": "info-3-06",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-P3",
          "type": "P",
          "team": "white",
          "square": "h3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.23673917543149448,
          0.1576366404147832
        ]
      },
      {
        "square": "j1",
        "hold": false,
        "probabilities": [
          0.23674515858435133,
          0.4984823298893059
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.21192996303782055,
          0.4984823298893059
        ]
      },
      {
        "square": "j2",
        "hold": false,
        "probabilities": [
          0.23674515858436956,
          0.5146387815659275
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.07234290055240594,
          0.5146387815659275
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.07234290055240594,
      0.1576366404147832,
      0.19718790792313884
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "0a833b4db12948bdd0",
    "pair": "info-3-01",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "f15"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.539
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.539
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.5333836616643315
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5333836616643315,
      0.4555874724033122,
      0.3777912831422929
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "115a001643485e83d1",
    "pair": "info-2-17",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "g15"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g16",
        "hold": true,
        "probabilities": [
          0.5146387815659275,
          0.1315325464589199
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.5301989447248383,
          0.2319549062808108
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.4984823298893059,
          0.3853272055233102
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.530526362408139,
          0.4192361500481178
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.5305060272616262,
          0.13624960370032277
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.1576366404147832,
          0.43043486442089907
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.29403575241784113,
      0.1576366404147832
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "130b834cc5e1f3c39a",
    "pair": "info-2-10",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k1"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "f1",
        "hold": true,
        "probabilities": [
          0.1576366404147832,
          0.7826088444016346
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.4984823298893059,
          0.7005949191332911
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.5146387815659275,
          0.23915008447076344
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.23915008447076344,
      0.1576366404147832,
      0.37689443301834546
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "133426b88ee580e3da",
    "pair": "info-1-08",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "e15"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "g16",
        "hold": true,
        "probabilities": [
          0.46257319030292376,
          0.9799999999916365
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.4720311816764537,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.2324824298841916,
          0.9799999998977895
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.46467294351613203,
          0.98
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.2079279408605053,
          0.9778263777938716
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.47259832600429824,
          0.98
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.4356518505287259,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9778263777938716,
      0.5928771593271884,
      0.2079279408605053
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "18db4460a85e091387",
    "pair": "info-3-10",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "d2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "k1"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "e2",
        "hold": true,
        "probabilities": [
          0.7545360996029842,
          0.9645933860717126
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.7824898059362734,
          0.9645933862060321
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.25183756490644976,
          0.964593386032764
        ]
      },
      {
        "square": "d1",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "d3",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25183756490644976,
      0.964593386032764,
      0.6082154754696069
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "21310b675e02c561bb",
    "pair": "info-1-05",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "k3"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file g",
      "Disguise g/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.8503453250385301,
          0.3777912831422929
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3780508015645552,
          0.9778263777938716
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.7502090089207294,
          0.9788374636916696
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3780508015645552,
      0.6140683040904115,
      0.3777912831422929
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "267262730e36bd7766",
    "pair": "info-2-08",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "f14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "i16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "f15",
        "hold": true,
        "probabilities": [
          0.7810281982329951,
          0.5305263624133176
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.7824898059362734,
          0.5305263624133176
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.5305257897708228
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.5301989447248383
        ]
      },
      {
        "square": "e14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.42173619323783773,
      0.5301989447248383,
      0.475967568981338
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "31e6d80194167672bd",
    "pair": "info-1-20",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "e2",
        "hold": true,
        "probabilities": [
          0.22824717012990273,
          0.530526362339442
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.20494218167028289,
          0.5305257897708228
        ]
      },
      {
        "square": "d2",
        "hold": false,
        "probabilities": [
          0.3025,
          0.55
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.17544639172745924,
          0.5305263624133176
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.23670316629572272,
          0.5305263624133176
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.07618086338420105,
          0.5305263623180202
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.23626102996548104,
          0.5305263624133176
        ]
      },
      {
        "square": "d1",
        "hold": false,
        "probabilities": [
          0.3025,
          0.55
        ]
      },
      {
        "square": "d3",
        "hold": false,
        "probabilities": [
          0.3025,
          0.55
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5305257897708228,
      0.3033536128511106,
      0.07618086338420105
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 2
    }
  },
  {
    "id": "331abc58cb0b75dc33",
    "pair": "info-1-07",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "f15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "i15"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "j16"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "d16"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "h16"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "e16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.25874701078184115,
          0.4036564793711043
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.1315325464589199
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.286612073481424,
          0.43043486442089907
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.9632845743765978,
          0.3592636198317541
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.3853272055233102
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.9632845743765978,
          0.430445742880672
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.43044574288063886
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3312017450764727,
      0.25874701078184115,
      0.1315325464589199
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "333ae776c69e8f07cf",
    "pair": "info-2-12",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "e14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "k17"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g15",
        "hold": true,
        "probabilities": [
          0.98,
          0.539
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.98,
          0.5299428977232328
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.98,
          0.539
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "h14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "f14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.539
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7549714488616164,
      0.9788374636916696,
      0.5299428977232328
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "365b727cebfa24870b",
    "pair": "info-3-03",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "f14"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g15",
        "hold": true,
        "probabilities": [
          0.98,
          0.539
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.539
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7589187318458348,
      0.9788374636916696,
      0.539
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "3787210e317596e64d",
    "pair": "info-1-06",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d16"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "g15",
        "hold": true,
        "probabilities": [
          0.9635325413149686,
          0.98
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.8555865832797804,
          0.9788374636916696
        ]
      },
      {
        "square": "h14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9788374636916696,
      0.8555865832797804,
      0.9172120234857251
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "3792d4b8b54ffb312d",
    "pair": "info-1-16",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "k3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h2",
        "hold": true,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "h3",
        "hold": false,
        "probabilities": [
          0.359263619831754,
          0.5298065159071288
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.13624960370032282,
          0.5305060272616262
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.530526362408139
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.29403575241784113,
      0.1576366404147832
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "37e515d652109b0847",
    "pair": "info-2-01",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "i3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "h3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8582385121390067
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "h4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7502090089207294,
      0.9788374636916696,
      0.8645232363061994
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "395d5ab14fa4d7f45c",
    "pair": "info-2-13",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "h2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Disguise f/h",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "f1",
        "hold": true,
        "probabilities": [
          0.26513790889201966,
          0.9799999998977895
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.23713439104813236,
          0.9778263777938716
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.49684537756966807,
          0.98
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.5373946445261817,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9778263777938716,
      0.6074803844210019,
      0.23713439104813236
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "42dc78f437e3ee356c",
    "pair": "info-3-02",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "f14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "h15",
        "hold": true,
        "probabilities": [
          0.3592636198317541,
          0.5298065159071288
        ]
      },
      {
        "square": "h14",
        "hold": false,
        "probabilities": [
          0.55,
          0.55
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      },
      {
        "square": "i14",
        "hold": false,
        "probabilities": [
          0.55,
          0.55
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          0.55,
          0.55
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.5146387815659275,
      0.32308566401242367
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "43f79a2a6808d458ba",
    "pair": "info-2-16",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "f14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "h14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "e17",
        "hold": true,
        "probabilities": [
          0.3189934395044714,
          0.9645933862060321
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.13851066069854717,
          0.964593386032764
        ]
      },
      {
        "square": "d17",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.3726221484914234,
          0.9645923450378596
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9645923450378596,
      0.13851066069854717,
      0.5515520233656556
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 1
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 2
    }
  },
  {
    "id": "44cce0fa18edf5e63c",
    "pair": "info-2-07",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "i16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file g",
      "Disguise g/i"
    ],
    "replyTable": [
      {
        "square": "h15",
        "hold": true,
        "probabilities": [
          0.98,
          0.9635325413149686
        ]
      },
      {
        "square": "i15",
        "hold": false,
        "probabilities": [
          0.98,
          0.9787903737606602
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.8555865832797804
        ]
      },
      {
        "square": "i14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.8555865832797804,
      0.9788374636916696,
      0.9172120234857251
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 2
    }
  },
  {
    "id": "4a38dbc51e15d484cf",
    "pair": "info-1-09",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "k16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "k17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "j16",
        "hold": true,
        "probabilities": [
          0.7826286234194035,
          0.5146387815659275
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.7826088444016346,
          0.1576366404147832
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1576366404147832,
      0.4701227424082089,
      0.7826088444016346
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "4ebff1626c8228a7d6",
    "pair": "info-3-04",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "d3"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "g2",
        "hold": true,
        "probabilities": [
          0.8410421641871342,
          0.9799999999916365
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.7502090089207294,
          0.9788374636916696
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.42269532706216667,
          0.9799999998977895
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3780508015645552,
          0.9778263777938716
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.7920942736885925,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9778263777938716,
      0.6779385896792134,
      0.3780508015645552
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "4f1d628259edff5587",
    "pair": "info-2-06",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "d3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "i4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.25874701078184115,
          0.7339208715838259
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.23915008447076344
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.286612073481424,
          0.7826088444016346
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.7005949191332911
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.9632845743765978,
          0.6532065815122798
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.7826286234193433
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.23915008447076344,
      0.4963339411828335,
      0.25874701078184115
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "4fde8d5a8ae5878172",
    "pair": "info-1-12",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f15"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Disguise f/h",
      "Declare file f",
      "Declare file h"
    ],
    "replyTable": [
      {
        "square": "g16",
        "hold": true,
        "probabilities": [
          0.8555865832797804,
          0.9788374636916696
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.9591785530359274,
          0.9799999999916365
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.9635325413149686,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.43115343826933145,
          0.9778263777938716
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.9697884757533298,
          0.3777912831422929
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.4820689252582173,
          0.9799999998977895
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6737898794478113,
      0.43115343826933145,
      0.3777912831422929
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "5061683dd0ee98843c",
    "pair": "info-2-06",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "d3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "i4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.25874701078184115,
          0.7339208715838259
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.23915008447076344
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.7826286234194035
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.286612073481424,
          0.7826088444016346
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.7005949191332911
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.9632845743765978,
          0.6532065815122798
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.23915008447076344,
      0.4963339411828335,
      0.25874701078184115
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "50d06ca8cb6317c4c8",
    "pair": "info-2-09",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "d3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "f4"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "j1",
        "hold": true,
        "probabilities": [
          0.4726145357004094,
          0.9778263777938716
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.4676899287711916,
          0.3777912831422929
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.42274060595674223,
      0.3777912831422929,
      0.4676899287711916
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "5169d75081599bc449",
    "pair": "info-2-09",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "d3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "f4"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "j1",
        "hold": true,
        "probabilities": [
          0.8592991558189261,
          0.9778263777938716
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.8503453250385301,
          0.3777912831422929
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6140683040904115,
      0.3777912831422929,
      0.8503453250385301
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "517e5a93f2a4d5dba6",
    "pair": "info-1-17",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "e3"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "i2"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "h3"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      },
      {
        "square": "j1",
        "hold": false,
        "probabilities": [
          0.43044574288063886,
          0.4984823298893059
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.1576366404147832,
      0.29403575241784113
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "527f49e08430034c59",
    "pair": "info-3-08",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "k15"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "e17",
        "hold": true,
        "probabilities": [
          0.9063315088896471,
          0.1302098372213933
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.286612073481424,
          0.130206546487322
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.1302098372214033
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.12210608500975909
        ]
      },
      {
        "square": "d16",
        "hold": false,
        "probabilities": [
          1,
          0.16637500000000005
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1904265478958001,
      0.25874701078184115,
      0.12210608500975909
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "53bc460c6461f6f120",
    "pair": "info-3-02",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "f14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "h16",
        "hold": true,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.3592636198317541,
          0.5298065159071288
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.13624960370032277,
          0.5305060272616262
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.1576366404147832,
      0.29403575241784113
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "53d455bef2f263551d",
    "pair": "info-3-05",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "e1"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "k3"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "j1"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "h4"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "d2"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.6774948154389516,
          0.9645923450378596
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.42173619323783723,
          0.9639980813178879
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.7545360996029842,
          0.9645933860717126
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.25183756490644976,
          0.964593386032764
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.7810281982329952,
          0.9645933862060321
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.2477265521824051,
          0.9645564132029567
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.7622475455420323,
          0.9645933861966163
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.7824898059362734,
          0.9645933862060321
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.2477265521824051,
      0.6061414826926809,
      0.9639980813178879
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "55d3745b4362337d47",
    "pair": "info-2-07",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "i16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file g",
      "Disguise g/i"
    ],
    "replyTable": [
      {
        "square": "h16",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.8555865832797804
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.98,
          0.9635325413149686
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.43115343826933145
        ]
      },
      {
        "square": "i15",
        "hold": false,
        "probabilities": [
          0.98,
          0.9787903737606602
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.4820689252582173
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.9697884757533298
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.43115343826933145,
      0.3777912831422929,
      0.6737898794478113
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "56d9a3a809bddf8122",
    "pair": "info-3-12",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.4192361500481178,
          0.9645933861966163
        ]
      },
      {
        "square": "h3",
        "hold": false,
        "probabilities": [
          0.359263619831754,
          0.9632845743765978
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.42956550902814744,
          0.9645933862060321
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.9357068755744137
        ]
      },
      {
        "square": "h4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.37262214849142344,
          0.9645923450378596
        ]
      },
      {
        "square": "f4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.5336197110166668,
      0.9357068755744137
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "596f3c2f1b52498b5f",
    "pair": "info-1-11",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "f17",
        "hold": true,
        "probabilities": [
          0.07618086338420094,
          0.5305263623180202
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.07493728203517752,
          0.5305060272616262
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.17544639172745924,
          0.5305263624133176
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.20494218167028283,
          0.5305257897708228
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.2282471701299027,
          0.530526362339442
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.30272165464840184,
      0.5305060272616262,
      0.07493728203517752
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 2,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "5985aeb60218255b6c",
    "pair": "info-2-03",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "d3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "d4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "k3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "d1"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Disguise f/h",
      "Declare file h",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "h4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.8645232363061994,
      0.7502090089207294,
      0.9788374636916696
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "5c7caa89bfe1360a20",
    "pair": "info-2-11",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "g3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "h1",
        "hold": true,
        "probabilities": [
          0.5305060272616262,
          0.07493728203517755
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.5305263623180202,
          0.07618086338420105
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.4984823298893059,
          0.21192996303782055
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.5301989447248383,
          0.12757519845444576
        ]
      },
      {
        "square": "i2",
        "hold": false,
        "probabilities": [
          0.5305257897708228,
          0.20494218167028289
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.4984823298893059,
      0.07493728203517755,
      0.3027216546484019
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "5d45560ac58a6a6316",
    "pair": "info-1-01",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "f3"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "e1"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "g3"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "i4"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "h2"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "j1"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i2"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "f3",
        "hold": true,
        "probabilities": [
          0.47259832600429824,
          0.98
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.47261453180789276,
          0.98
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.47120690243159163,
          0.98
        ]
      },
      {
        "square": "f4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.4625731903029238,
          0.9799999999916365
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.4726096191093193,
          0.98
        ]
      },
      {
        "square": "e4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7212865951472801,
      0.9799999999916365,
      0.4625731903029238
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "5f59da52cd8d914750",
    "pair": "info-3-18",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "i14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h16",
        "hold": true,
        "probabilities": [
          0.23915008447076344,
          0.5146387815659275
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.5301989447248383
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.6532065815122801,
          0.5298065159071288
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.7005949191332912,
          0.4984823298893059
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.7826088444016346,
          0.1576366404147832
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.24772655218240502,
          0.5305060272616262
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.37689443301834546,
      0.23915008447076344,
      0.1576366404147832
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "63f1616259ed9f6b90",
    "pair": "info-1-19",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-N1",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "g16"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f15"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "i16"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "e16"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "d16"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "f15",
        "hold": true,
        "probabilities": [
          0.98,
          0.98
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.98,
          0.98
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.9796129842229464,
          0.98
        ]
      },
      {
        "square": "f14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.931369978815597,
          0.98
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "e14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.98,
      0.931369978815597,
      0.9556849894077986
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "63f46c6c3b39c567b0",
    "pair": "info-1-13",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "i3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Disguise f/h",
      "Declare file f",
      "Declare file h"
    ],
    "replyTable": [
      {
        "square": "g2",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.9799999999916365,
          0.8410421641871342
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.3780508015645552
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.42269532706216667
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.8503453250385301
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8592991558189261
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6140683040904115,
      0.3777912831422929,
      0.3780508015645552
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 2
    }
  },
  {
    "id": "64b2ea48924d3586fa",
    "pair": "info-2-11",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "g3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "g1",
        "hold": true,
        "probabilities": [
          0.4984823298893059,
          0.21192996303782055
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.5305060272616262,
          0.07493728203517755
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.1576366404147832,
          0.23673917543149448
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.5301989447248383,
          0.12757519845444576
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1576366404147832,
      0.07493728203517755,
      0.19718790792313884
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "64c31ef51d299898ec",
    "pair": "info-3-07",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "k14"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "f14"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "h15"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "i14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "i17",
        "hold": true,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "j16",
        "hold": false,
        "probabilities": [
          0.430445742880672,
          0.5146387815659275
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.29403575241784113,
      0.1315325464589199,
      0.1576366404147832
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 1
    },
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "68b1a4013d7c57ee27",
    "pair": "info-3-05",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "e1"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "k3"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "j1"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "h3"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "d2"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.37262214849142344,
          0.9645923450378596
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.2319549062808105,
          0.9639980813178879
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.4149948547816414,
          0.9645933860717126
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.13851066069854737,
          0.964593386032764
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.42956550902814744,
          0.9645933862060321
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.13624960370032282,
          0.9645564132029567
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.9645933861966163
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.43036939326495044,
          0.9645933862060321
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.13624960370032282,
      0.5504030084516398,
      0.9639980813178879
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "6eb79196d2e594bd9c",
    "pair": "info-1-02",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "e15"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "e17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.3726221484914234,
          0.9645923450378596
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.2319549062808108,
          0.9639980813178879
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.41499485478164133,
          0.9645933860717126
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.4295655090281474,
          0.9645933862060321
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.13851066069854717,
          0.964593386032764
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.9645933861966163
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.13624960370032277,
          0.9645564132029567
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.13624960370032277,
      0.5504030084516397,
      0.9639980813178879
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "73664242197a73fb81",
    "pair": "info-3-20",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "f4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f1",
        "hold": true,
        "probabilities": [
          0.13851066069854737,
          0.964593386032764
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.13624960370032282,
          0.9645564132029567
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.13624960370032282,
      0.5504030084516398,
      0.9645564132029567
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "73831720e3d09797c5",
    "pair": "info-1-10",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "d2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "j2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "h1",
        "hold": true,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.13624960370032282,
          0.5305060272616262
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.2319549062808105,
          0.5301989447248383
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1576366404147832,
      0.29403575241784113,
      0.1315325464589199
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "7600225537978409ed",
    "pair": "info-1-14",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "h1"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "k4"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "h2"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "j3"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "g2"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "j1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "g3"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i2"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file g",
      "Disguise g/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h1",
        "hold": true,
        "probabilities": [
          0.20792794086050537,
          0.9778263777938716
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.4676899287711916,
          0.3777912831422929
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.23248242988419168,
          0.9799999998977895
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.20792794086050537,
      0.42274060595674223,
      0.3777912831422929
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "79184243f5bcee65f5",
    "pair": "info-2-14",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "e2"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "d4"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "i2"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "e1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "f3"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "g3"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "i4"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "h2"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "e2",
        "hold": true,
        "probabilities": [
          0.9770811718657847,
          0.98
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.9591785530359275,
          0.9799999999916365
        ]
      },
      {
        "square": "d2",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.9799663880372079,
          0.98
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.48206892525821754,
          0.9799999998977895
        ]
      },
      {
        "square": "d1",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "d3",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9799999998977895,
      0.48206892525821754,
      0.7310344625780035
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "79474b560bbdb6cfc8",
    "pair": "info-1-15",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "i15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "d14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g17",
        "hold": true,
        "probabilities": [
          0.4984823298893059,
          0.3853272055233102
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.5305060272616262,
          0.13624960370032277
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.1576366404147832,
          0.43043486442089907
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.5146387815659275,
          0.1315325464589199
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.29403575241784113,
      0.1576366404147832
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "7b5f4c1effe9efda33",
    "pair": "info-2-08",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "f14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "i16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "f15",
        "hold": true,
        "probabilities": [
          0.7810281982329951,
          0.5305263624133176
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.5305257897708228
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.5301989447248383
        ]
      },
      {
        "square": "e14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.7545360996029841,
          0.530526362339442
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.42173619323783773,
      0.5301989447248383,
      0.475967568981338
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "7e2dbfca1e732c0e59",
    "pair": "info-3-16",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "i2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f1",
        "hold": true,
        "probabilities": [
          0.286612073481424,
          0.23673917543149448
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.21192996303782055
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.23674515858435133
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.22201106365410733
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.07234290055240594
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25874701078184115,
      0.24037903721797424,
      0.07234290055240594
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "7e451c679cff691cfb",
    "pair": "info-3-18",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "i14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g16",
        "hold": true,
        "probabilities": [
          0.42173619323783773,
          0.5301989447248383
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.23915008447076344,
          0.5146387815659275
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.5305257897708228
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.24772655218240502,
          0.5305060272616262
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.6532065815122801,
          0.5298065159071288
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.7005949191332912,
          0.4984823298893059
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.7810281982329951,
          0.5305263624133176
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.2518375649064494,
          0.5305263623180202
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.37689443301834546,
      0.23915008447076344,
      0.4984823298893059
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "7f6d4c40fa0efde7dd",
    "pair": "info-3-20",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "f4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g1",
        "hold": true,
        "probabilities": [
          0.13624960370032282,
          0.9645564132029567
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.9063315088896471
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.13851066069854737,
          0.964593386032764
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.9357068755744137
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.5336197110166668,
      0.9063315088896471
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "82910da7a20e5f46f8",
    "pair": "info-3-07",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "i17"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "k14"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "f14"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "g15"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "i14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "i17",
        "hold": true,
        "probabilities": [
          0.7826088444016346,
          0.1576366404147832
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.7005949191332912,
          0.4984823298893059
        ]
      },
      {
        "square": "j16",
        "hold": false,
        "probabilities": [
          0.7826286234194035,
          0.5146387815659275
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.23915008447076344,
          0.5146387815659275
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.37689443301834546,
      0.23915008447076344,
      0.1576366404147832
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "85382fcc9329ff194b",
    "pair": "info-3-19",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "h15",
        "hold": true,
        "probabilities": [
          0.1975949909074647,
          0.9632845743765978
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.23057988252646477,
          0.9645933861966163
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.22201106365410736,
          0.25874701078184115
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.24037903721797427,
      0.25874701078184115,
      0.1975949909074647
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 2
    }
  },
  {
    "id": "857c8dffa573f12136",
    "pair": "info-1-04",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "e3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "d4"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.8567398226028938,
          0.98
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.7920942736885925,
          0.98
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.8592696836441786,
          0.98
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.42269532706216667,
          0.9799999998977895
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7013476634799781,
      0.42269532706216667,
      0.9799999998977895
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "870893c17711356d42",
    "pair": "info-1-17",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "e3"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "h2"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "h3"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.23673917543149448,
          0.286612073481424
        ]
      },
      {
        "square": "j1",
        "hold": false,
        "probabilities": [
          0.23674515858435133,
          0.9063315088896471
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.21192996303782055,
          0.9063315088896471
        ]
      },
      {
        "square": "i2",
        "hold": false,
        "probabilities": [
          0.22201106365410733,
          0.25874701078184115
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.21192996303782055,
      0.25874701078184115,
      0.24037903721797424
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "8732a23524773e9bf6",
    "pair": "info-3-01",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "f15"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.98
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.9697884757533298
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9697884757533298,
      0.6737898794478113,
      0.3777912831422929
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "89be21851e45ba007d",
    "pair": "info-2-02",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "j2"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file h",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "g2",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.3780508015645552
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.42269532706216667
        ]
      },
      {
        "square": "h3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8582385121390067
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.8503453250385301
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8592991558189261
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3777912831422929,
      0.3780508015645552,
      0.6140683040904115
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "8b4517c2b87a508aa2",
    "pair": "info-3-11",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "j2"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Disguise f/h",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "j1",
        "hold": true,
        "probabilities": [
          0.98,
          0.8589898153532014
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.98,
          0.7920942736885925
        ]
      },
      {
        "square": "k2",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7920942736885925,
      0.8860471368442963,
      0.98
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "8c18e021f23291c197",
    "pair": "info-1-03",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "e14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "k17"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "i14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "k14"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/h",
      "Declare file h"
    ],
    "replyTable": [
      {
        "square": "h17",
        "hold": true,
        "probabilities": [
          0.5333836616643315,
          0.3777912831422929
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.539,
          0.9778263777938716
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.2371343910481323,
          0.9778263777938716
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.2371343910481323,
      0.4555874724033122,
      0.3777912831422929
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "9108c18cc4a864122e",
    "pair": "info-1-18",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.23673917543149448,
          0.286612073481424
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.21192996303782055,
          0.9063315088896471
        ]
      },
      {
        "square": "i2",
        "hold": false,
        "probabilities": [
          0.22201106365410733,
          0.25874701078184115
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25874701078184115,
      0.21192996303782055,
      0.24037903721797424
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "912745090d0dda2523",
    "pair": "info-2-19",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "j16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "i17",
        "hold": true,
        "probabilities": [
          0.964593386032764,
          0.13851066069854717
        ]
      },
      {
        "square": "j17",
        "hold": false,
        "probabilities": [
          0.9645933862060321,
          0.3189934395044714
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.9645564132029567,
          0.13624960370032277
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.9645923450378596,
          0.3726221484914234
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.9639980813178879,
          0.2319549062808108
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5504030084516397,
      0.13624960370032277,
      0.9639980813178879
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2,
      "replies": 1
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 2
    }
  },
  {
    "id": "91f227688d3b461d98",
    "pair": "info-1-02",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "e15"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "d17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.3726221484914234,
          0.9645923450378596
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.2319549062808108,
          0.9639980813178879
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.41499485478164133,
          0.9645933860717126
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.4295655090281474,
          0.9645933862060321
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.13851066069854717,
          0.964593386032764
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.9645933861966163
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.13624960370032277,
          0.9645564132029567
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.3189934395044714,
          0.9645933862060321
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.13624960370032277,
      0.5504030084516397,
      0.9639980813178879
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "9269beb8cd3f02babf",
    "pair": "info-2-02",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "j2"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file h",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "h3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8582385121390067
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8592991558189261
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9788374636916696,
      0.7502090089207294,
      0.8645232363061994
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "93599ec5a5b9244ed8",
    "pair": "info-3-03",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "f14"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g15",
        "hold": true,
        "probabilities": [
          0.98,
          0.539
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7595000000000001,
      0.98,
      0.539
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "97f2962abd32b3348c",
    "pair": "info-1-07",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "f15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "i15"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "j16"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "d16"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "e16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.25874701078184115,
          0.733920871583826
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.23915008447076344
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.286612073481424,
          0.7826088444016346
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.9632845743765978,
          0.6532065815122801
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.7005949191332912
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.9632845743765978,
          0.7826286234194035
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.7826286234193433
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.4963339411828336,
      0.25874701078184115,
      0.23915008447076344
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "98d4b27984fdd24838",
    "pair": "info-2-05",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f17"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "h14"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "i14"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "e15"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "f17",
        "hold": true,
        "probabilities": [
          0.2518375649064494,
          0.964593386032764
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.24772655218240502,
          0.9645564132029567
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.5799880718263116,
          0.9645933862060321
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.9645923450378596
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.9639980813178879
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.7545360996029841,
          0.9645933860717126
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.24772655218240502,
      0.9639980813178879,
      0.6061414826926809
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "9e6e76eb09e4b7a468",
    "pair": "info-2-20",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f4"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "i4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.9632845743765978,
          0.359263619831754
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.9639980813178879,
          0.2319549062808105
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.40365647937110427
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.2319549062808105,
      0.25874701078184115,
      0.3312017450764727
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "ad78d438a9b63128a3",
    "pair": "info-3-16",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "i2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f1",
        "hold": true,
        "probabilities": [
          0.286612073481424,
          0.43043486442089907
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.3853272055233102
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.43044574288063886
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.40365647937110427
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.1315325464589199
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25874701078184115,
      0.3312017450764727,
      0.1315325464589199
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "b2c1865c2e970e6658",
    "pair": "info-2-03",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "d3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "d4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "k3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "d1"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Disguise f/h",
      "Declare file h",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g2",
        "hold": true,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.3780508015645552
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.42269532706216667
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.3777912831422929,
          0.8503453250385301
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6140683040904115,
      0.3780508015645552,
      0.3777912831422929
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "b45c6c17841b7e2b6a",
    "pair": "info-2-17",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "g15"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "h16",
        "hold": true,
        "probabilities": [
          0.5301989447248383,
          0.2319549062808108
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.5305257897708228,
          0.3726221484914234
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.5146387815659275,
          0.1315325464589199
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.530526362408139,
          0.4192361500481178
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.5305060272616262,
          0.13624960370032277
        ]
      },
      {
        "square": "i15",
        "hold": false,
        "probabilities": [
          0.5305263624133176,
          0.4295655090281474
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.5305263623180202,
          0.13851066069854717
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.4984823298893059,
          0.3853272055233102
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.32308566401242367,
      0.4984823298893059
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "b4ebf6f5153b1599dd",
    "pair": "info-1-10",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "d2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "j2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g1",
        "hold": true,
        "probabilities": [
          0.13624960370032282,
          0.5305060272616262
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.13851066069854737,
          0.5305263623180202
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.2319549062808105,
          0.5301989447248383
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.37262214849142344,
          0.5305257897708228
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.4984823298893059,
      0.32308566401242367,
      0.1315325464589199
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "b577656fb83a2e84b5",
    "pair": "info-2-05",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f17"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "h14"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "i14"
        },
        {
          "id": "black-P1",
          "team": "black",
          "type": "P",
          "square": "e16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "f17",
        "hold": true,
        "probabilities": [
          0.2518375649064494,
          0.964593386032764
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.24772655218240502,
          0.9645564132029567
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.5799880718263116,
          0.9645933862060321
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.9645923450378596
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.9639980813178879
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.24772655218240502,
      0.9639980813178879,
      0.6061414826926809
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": null,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {
      "replies": 3
    },
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "b7a6f1faa957897cbe",
    "pair": "info-2-16",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "f14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "h14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "e17",
        "hold": true,
        "probabilities": [
          0.5799880718263116,
          0.9645933862060321
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.2518375649064494,
          0.964593386032764
        ]
      },
      {
        "square": "d17",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.964593386032764,
      0.2518375649064494,
      0.6082154754696067
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "b860cad8c42883407d",
    "pair": "info-1-01",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "f3"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "e1"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "g3"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "i4"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "h3"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "j1"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i2"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "f3",
        "hold": true,
        "probabilities": [
          0.8592696836441786,
          0.98
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.8592991487416232,
          0.98
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.8567398226028938,
          0.98
        ]
      },
      {
        "square": "f4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.8410421641871342,
          0.9799999999916365
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.8592902165623987,
          0.98
        ]
      },
      {
        "square": "e4",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9105210820893853,
      0.9799999999916365,
      0.8410421641871342
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "b9ba5dfd6e12c573f1",
    "pair": "info-2-19",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "j16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "i17",
        "hold": true,
        "probabilities": [
          0.5305263623180202,
          0.2518375649064494
        ]
      },
      {
        "square": "j17",
        "hold": false,
        "probabilities": [
          0.5305263624133176,
          0.5799880718263116
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.5305060272616262,
          0.24772655218240502
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.5305257897708228,
          0.6774948154389515
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.5301989447248383,
          0.42173619323783773
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3891162897220156,
      0.24772655218240502,
      0.5301989447248383
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 2
    }
  },
  {
    "id": "ba03f73ce98d5c2a82",
    "pair": "info-1-09",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "k16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "k17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "j16",
        "hold": true,
        "probabilities": [
          0.430445742880672,
          0.5146387815659275
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1576366404147832,
      0.29403575241784113,
      0.43043486442089907
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "bbd6cdc36c18cbee69",
    "pair": "info-3-11",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "j2"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Disguise f/h",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "j1",
        "hold": true,
        "probabilities": [
          0.98,
          0.4724443984442608
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.98,
          0.4356518505287259
        ]
      },
      {
        "square": "k2",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.4356518505287259,
      0.7078259252643629,
      0.98
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "bcee3b9d4123d91fcc",
    "pair": "info-3-14",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "g15"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "i14"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "j17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g15",
        "hold": true,
        "probabilities": [
          0.7622475455420323,
          0.9645933861966163
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.6532065815122801,
          0.9632845743765978
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.7810281982329951,
          0.9645933862060321
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.9639980813178879
        ]
      },
      {
        "square": "h14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.23915008447076344,
          0.9357068755744137
        ]
      },
      {
        "square": "f14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.9645923450378596
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9357068755744137,
      0.5874284800225885,
      0.23915008447076344
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "c120bfd7939c08f719",
    "pair": "info-3-19",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i14"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "h15",
        "hold": true,
        "probabilities": [
          0.3592636198317541,
          0.9632845743765978
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.9645933861966163
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.4036564793711043,
          0.25874701078184115
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.2319549062808108,
          0.9639980813178879
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3312017450764727,
      0.25874701078184115,
      0.2319549062808108
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "c23a0a2efe72682e46",
    "pair": "info-3-08",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "g15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "k15"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f17",
        "hold": true,
        "probabilities": [
          0.286612073481424,
          0.130206546487322
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.11656147967080137
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.1302098372213933
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.12210608500975909
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.9357068755744137,
          0.1302098372214033
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1904265478958001,
      0.25874701078184115,
      0.11656147967080137
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "c273c2a2ab58ba8625",
    "pair": "info-3-13",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "i14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "j16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "i15",
        "hold": true,
        "probabilities": [
          0.98,
          0.5383347055683632
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.9799999999916365,
          0.5275482041697601
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5275482041697601,
      0.7537741020806983,
      0.9799999999916365
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "c305f9931625db994f",
    "pair": "info-3-15",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "k3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.7826088444016346,
          0.1576366404147832
        ]
      },
      {
        "square": "j1",
        "hold": false,
        "probabilities": [
          0.7826286234193433,
          0.4984823298893059
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.7005949191332911,
          0.4984823298893059
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.23915008447076344,
          0.5146387815659275
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.23915008447076344,
      0.1576366404147832,
      0.37689443301834546
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "c3188433bf36a4dc06",
    "pair": "info-3-09",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "h17",
        "hold": true,
        "probabilities": [
          0.21192996303782058,
          0.4984823298893059
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.23673917543149448,
          0.1576366404147832
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.07493728203517752,
          0.5305060272616262
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.07493728203517752,
      0.1576366404147832,
      0.19718790792313884
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": null,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "replies": 3
    },
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "c4ad20e6ca715ff678",
    "pair": "info-1-11",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "e17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "e17",
        "hold": true,
        "probabilities": [
          0.17544639172745924,
          0.5305263624133176
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.07618086338420094,
          0.5305263623180202
        ]
      },
      {
        "square": "d17",
        "hold": false,
        "probabilities": [
          0.3025,
          0.55
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.2282471701299027,
          0.530526362339442
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.20494218167028283,
          0.5305257897708228
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.30335361285111057,
      0.5305257897708228,
      0.07618086338420094
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "c6d25dabb8718d9fbe",
    "pair": "info-3-10",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "d2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "k1"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "e2",
        "hold": true,
        "probabilities": [
          0.7545360996029842,
          0.9645933860717126
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.5799880718263116,
          0.9645933862060321
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.7824898059362734,
          0.9645933862060321
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.25183756490644976,
          0.964593386032764
        ]
      },
      {
        "square": "d3",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25183756490644976,
      0.964593386032764,
      0.6082154754696069
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "c9f5c0e08efa5eaaf2",
    "pair": "info-3-09",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "g17",
        "hold": true,
        "probabilities": [
          0.07493728203517752,
          0.5305060272616262
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.21192996303782058,
          0.4984823298893059
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.07618086338420094,
          0.5305263623180202
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.20494218167028283,
          0.5305257897708228
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.07493728203517752,
      0.4984823298893059,
      0.30272165464840184
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "cba8a43101fffc59d5",
    "pair": "info-1-20",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.20494218167028289,
          0.5305257897708228
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.22824717012990273,
          0.530526362339442
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.07618086338420105,
          0.5305263623180202
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.23626102996548104,
          0.5305263624133176
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.07493728203517755,
          0.5305060272616262
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.23057988252646477,
          0.530526362408139
        ]
      },
      {
        "square": "e1",
        "hold": false,
        "probabilities": [
          0.17544639172745924,
          0.5305263624133176
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.23670316629572272,
          0.5305263624133176
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5305060272616262,
      0.3027216546484019,
      0.07493728203517755
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "cc2927975653129076",
    "pair": "info-3-15",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "k3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "j1",
        "hold": true,
        "probabilities": [
          0.7826286234193433,
          0.4984823298893059
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.7826088444016346,
          0.1576366404147832
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7826088444016346,
      0.1576366404147832,
      0.4701227424082089
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 2,
      "replies": 2
    }
  },
  {
    "id": "d05e6fc6f338142e41",
    "pair": "info-2-15",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i16"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "j17"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "j15"
        },
        {
          "id": "black-R2",
          "team": "black",
          "type": "R",
          "square": "d17"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "f14"
        },
        {
          "id": "black-B2",
          "team": "black",
          "type": "B",
          "square": "g14"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "e15"
        },
        {
          "id": "black-P2",
          "team": "black",
          "type": "P",
          "square": "f16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file g",
      "Declare file i",
      "Disguise g/i"
    ],
    "replyTable": [
      {
        "square": "j17",
        "hold": true,
        "probabilities": [
          0.8592991558189261,
          0.9778263777938716
        ]
      },
      {
        "square": "k17",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.8503453250385301,
          0.3777912831422929
        ]
      },
      {
        "square": "j16",
        "hold": false,
        "probabilities": [
          0.8592991558189261,
          0.9788374636916696
        ]
      },
      {
        "square": "k16",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.8503453250385301,
      0.3777912831422929,
      0.6140683040904115
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 3
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "d073cd53600c3e08c9",
    "pair": "info-3-06",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-P3",
          "type": "P",
          "team": "white",
          "square": "h3"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Declare file i",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "j1",
        "hold": true,
        "probabilities": [
          0.23674515858435133,
          0.4984823298893059
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.23673917543149448,
          0.1576366404147832
        ]
      },
      {
        "square": "j2",
        "hold": false,
        "probabilities": [
          0.23674515858436956,
          0.5146387815659275
        ]
      },
      {
        "square": "k2",
        "hold": false,
        "probabilities": [
          0.3025,
          0.55
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.23673917543149448,
      0.1576366404147832,
      0.19718790792313884
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "d265e3d5c687d71ec1",
    "pair": "info-1-18",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "i2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.43043486442089907,
          0.1576366404147832
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.4984823298893059
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.5146387815659275
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1576366404147832,
      0.1315325464589199,
      0.29403575241784113
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "board": 2,
      "odds": 1
    }
  },
  {
    "id": "d633c467658e0ac0a3",
    "pair": "info-2-18",
    "member": "a",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "i16",
        "hold": true,
        "probabilities": [
          0.4036564793711043,
          0.25874701078184115
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.43043486442089907,
          0.286612073481424
        ]
      },
      {
        "square": "j17",
        "hold": false,
        "probabilities": [
          0.43044574288063886,
          0.9063315088896471
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.3592636198317541,
          0.9632845743765978
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.9063315088896471
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25874701078184115,
      0.3312017450764727,
      0.3592636198317541
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": null,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 1
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "d85b6df904ed26ee87",
    "pair": "info-3-17",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "f4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Disguise f/i",
      "Declare file f",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.5298065159071288,
          0.359263619831754
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.5146387815659275,
          0.1315325464589199
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.32308566401242367,
      0.5146387815659275,
      0.1315325464589199
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "d97258ed3b631c6712",
    "pair": "info-2-12",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "e14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "k17"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f15",
        "hold": true,
        "probabilities": [
          0.98,
          0.539
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.98,
          0.539
        ]
      },
      {
        "square": "f14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.539
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          0.55
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.9799999999916365,
          0.539
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7589187318458348,
      0.9788374636916696,
      0.539
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "d9a5a5879a55816e70",
    "pair": "info-1-03",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "e14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "k17"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "i14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-P3",
          "type": "P",
          "team": "black",
          "square": "k14"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/h",
      "Declare file h"
    ],
    "replyTable": [
      {
        "square": "i17",
        "hold": true,
        "probabilities": [
          0.539,
          0.9778263777938716
        ]
      },
      {
        "square": "j17",
        "hold": false,
        "probabilities": [
          0.539,
          0.9799999998977895
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.5333836616643315,
          0.3777912831422929
        ]
      },
      {
        "square": "j16",
        "hold": false,
        "probabilities": [
          0.539,
          0.9799999999916365
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5333836616643315,
      0.4555874724033122,
      0.3777912831422929
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "df0dd7be731bb0c812",
    "pair": "info-2-18",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d16"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "i16",
        "hold": true,
        "probabilities": [
          0.4036564793711043,
          0.25874701078184115
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.9357068755744137
        ]
      },
      {
        "square": "i17",
        "hold": false,
        "probabilities": [
          0.43043486442089907,
          0.286612073481424
        ]
      },
      {
        "square": "j17",
        "hold": false,
        "probabilities": [
          0.43044574288063886,
          0.9063315088896471
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.3592636198317541,
          0.9632845743765978
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.3853272055233102,
          0.9063315088896471
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.25874701078184115,
      0.3312017450764727,
      0.1315325464589199
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "e01a0df5d20bf387f6",
    "pair": "info-2-04",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "f14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "i15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "k16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h15",
        "hold": true,
        "probabilities": [
          0.98,
          0.9635325413149686
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.98,
          0.98
        ]
      },
      {
        "square": "h14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "h16",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.8555865832797804
        ]
      },
      {
        "square": "i14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9172120234857251,
      0.9788374636916696,
      0.8555865832797804
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": null,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 1
    },
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "e02411fa99a382c31f",
    "pair": "info-1-04",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "e3"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "d4"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Disguise g/i",
      "Declare file g",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "f2",
        "hold": true,
        "probabilities": [
          0.47120690243159163,
          0.98
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.4356518505287259,
          0.98
        ]
      },
      {
        "square": "f3",
        "hold": false,
        "probabilities": [
          0.47259832600429824,
          0.98
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.23248242988419168,
          0.9799999998977895
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6062412148909906,
      0.23248242988419168,
      0.9799999998977895
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "e180bb52b8af354e41",
    "pair": "info-1-06",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "f15"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "e16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "d16"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "g16",
        "hold": true,
        "probabilities": [
          0.8555865832797804,
          0.9788374636916696
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.9635325413149686,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.43115343826933145,
          0.9778263777938716
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.9697884757533298,
          0.3777912831422929
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.4820689252582173,
          0.9799999998977895
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3777912831422929,
      0.43115343826933145,
      0.6737898794478113
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "e1a0caa745a53cb0b1",
    "pair": "info-2-10",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "f1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "e2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k1"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "f1",
        "hold": true,
        "probabilities": [
          0.286612073481424,
          0.43043486442089907
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9063315088896471,
          0.3853272055233102
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.40365647937110427
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.3853272055233102,
      0.25874701078184115,
      0.3312017450764727
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  },
  {
    "id": "e331fd38f767522e5a",
    "pair": "info-2-13",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "h2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "f3"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Disguise f/h",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "e1",
        "hold": true,
        "probabilities": [
          0.49684537756966807,
          0.98
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.26513790889201966,
          0.9799999998977895
        ]
      },
      {
        "square": "d1",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "e2",
        "hold": false,
        "probabilities": [
          0.5373946445261817,
          0.98
        ]
      },
      {
        "square": "d2",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9799999998977895,
      0.6225689543949046,
      0.26513790889201966
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 2,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "e4520a99ebf75737d5",
    "pair": "info-1-08",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "i16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "d15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f15"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "g16",
        "hold": true,
        "probabilities": [
          0.46257319030292376,
          0.9799999999916365
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.4720311816764537,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.2324824298841916,
          0.9799999998977895
        ]
      },
      {
        "square": "h15",
        "hold": false,
        "probabilities": [
          0.46467294351613203,
          0.98
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.2079279408605053,
          0.9778263777938716
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.4356518505287259,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9778263777938716,
      0.5928771593271884,
      0.2079279408605053
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 1
    },
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "e58e8284012973819b",
    "pair": "info-2-20",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "g4"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "f2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "h4"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "f4"
        },
        {
          "id": "white-N2",
          "type": "N",
          "team": "white",
          "square": "i4"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Declare file f",
      "Disguise f/i"
    ],
    "replyTable": [
      {
        "square": "g3",
        "hold": true,
        "probabilities": [
          0.5298065159071288,
          0.359263619831754
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.5301989447248383,
          0.2319549062808105
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.2319549062808105,
      0.5298065159071288,
      0.3810769255028244
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "board": 2,
      "replies": 2
    }
  },
  {
    "id": "e6552c19c474e88ddd",
    "pair": "info-3-14",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "team": "white",
          "type": "Q",
          "square": "i15"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f15"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "i14"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "j17"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "f15",
        "hold": true,
        "probabilities": [
          0.7810281982329951,
          0.9645933862060321
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.7622475455420323,
          0.9645933861966163
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.7824898059362734,
          0.9645933862060321
        ]
      },
      {
        "square": "f14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.6774948154389515,
          0.9645923450378596
        ]
      },
      {
        "square": "g14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.42173619323783773,
          0.9639980813178879
        ]
      },
      {
        "square": "e14",
        "hold": false,
        "probabilities": [
          1,
          1
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.7545360996029841,
          0.9645933860717126
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9639980813178879,
      0.6928671372778628,
      0.42173619323783773
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": null,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {
      "board": 2
    },
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "eb72535e739f01cffd",
    "pair": "info-3-13",
    "member": "a",
    "block": 3,
    "seed": 60509,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "g16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "i15"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "i14"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "h14"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "j16"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise g/i",
      "Declare file g"
    ],
    "replyTable": [
      {
        "square": "i15",
        "hold": true,
        "probabilities": [
          0.98,
          0.5383347055683632
        ]
      },
      {
        "square": "j15",
        "hold": false,
        "probabilities": [
          0.98,
          0.5389815134204644
        ]
      },
      {
        "square": "i16",
        "hold": false,
        "probabilities": [
          0.9799999999916365,
          0.5275482041697601
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.5275482041697601,
      0.7537741020806983,
      0.9799999999916365
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "eba8127300db94d200",
    "pair": "info-1-14",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g1"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "k4"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "h2"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "j3"
        },
        {
          "id": "white-B2",
          "team": "white",
          "type": "B",
          "square": "g2"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "j1"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "g3"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "i2"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file g",
      "Disguise g/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "g1",
        "hold": true,
        "probabilities": [
          0.23248242988419168,
          0.9799999998977895
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.20792794086050537,
          0.9778263777938716
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.4356518505287259,
          0.98
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.47120690243159163,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.20792794086050537,
      0.5928771593271884,
      0.9778263777938716
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 2,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "ec41f6258245414242",
    "pair": "info-1-19",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-N1",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "g2"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "g16"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "team": "black",
          "type": "R",
          "square": "i16"
        },
        {
          "id": "black-B1",
          "team": "black",
          "type": "B",
          "square": "e16"
        },
        {
          "id": "black-N1",
          "team": "black",
          "type": "N",
          "square": "d16"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.931369978815597,
          0.98
        ]
      },
      {
        "square": "f15",
        "hold": false,
        "probabilities": [
          0.98,
          0.98
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.5067213758991677,
          0.9799968878978992
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.98,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.8946077397130692,
          0.8946077397130692
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.9796129842229464,
          0.98
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.9601185899296597,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.8946077397130692,
      0.5067213758991677,
      0.7433591318985334
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 3,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 1
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "odds": 1,
      "replies": 2,
      "board": 2
    }
  },
  {
    "id": "ec8241a2abeecafc52",
    "pair": "info-1-15",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "f15"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "g17"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "k15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "g16"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "g14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "e15"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "i15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "d14"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file i",
      "Disguise f/i",
      "Declare file f"
    ],
    "replyTable": [
      {
        "square": "g17",
        "hold": true,
        "probabilities": [
          0.9063315088896471,
          0.21192996303782058
        ]
      },
      {
        "square": "h17",
        "hold": false,
        "probabilities": [
          0.9645564132029567,
          0.07493728203517752
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.286612073481424,
          0.23673917543149448
        ]
      },
      {
        "square": "f16",
        "hold": false,
        "probabilities": [
          0.25874701078184115,
          0.22201106365410736
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.07493728203517752,
      0.24037903721797427,
      0.25874701078184115
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "edb7e6fdcb45f9ffc1",
    "pair": "info-1-13",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "f2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "i3"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "i4"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "k1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "k4"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Disguise f/h",
      "Declare file f",
      "Declare file h"
    ],
    "replyTable": [
      {
        "square": "h2",
        "hold": true,
        "probabilities": [
          0.9799999999916365,
          0.8410421641871342
        ]
      },
      {
        "square": "i2",
        "hold": false,
        "probabilities": [
          0.98,
          0.8567398226028938
        ]
      },
      {
        "square": "g2",
        "hold": false,
        "probabilities": [
          0.9788374636916696,
          0.7502090089207294
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.9799999998977895,
          0.42269532706216667
        ]
      },
      {
        "square": "i1",
        "hold": false,
        "probabilities": [
          0.98,
          0.7920942736885925
        ]
      },
      {
        "square": "g1",
        "hold": false,
        "probabilities": [
          0.9778263777938716,
          0.3780508015645552
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.98,
          0.8448598973020582
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.6779385896792134,
      0.9778263777938716,
      0.3780508015645552
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 2
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "f13c8f82d686ca10dd",
    "pair": "info-2-14",
    "member": "b",
    "block": 2,
    "seed": 51329,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": false,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "white-K",
          "team": "white",
          "type": "K",
          "square": "e2"
        },
        {
          "id": "white-R1",
          "team": "white",
          "type": "R",
          "square": "d4"
        },
        {
          "id": "white-R2",
          "team": "white",
          "type": "R",
          "square": "i2"
        },
        {
          "id": "white-B1",
          "team": "white",
          "type": "B",
          "square": "e1"
        },
        {
          "id": "white-N1",
          "team": "white",
          "type": "N",
          "square": "f3"
        },
        {
          "id": "white-P1",
          "team": "white",
          "type": "P",
          "square": "g2"
        },
        {
          "id": "white-P2",
          "team": "white",
          "type": "P",
          "square": "i4"
        },
        {
          "id": "black-K",
          "team": "black",
          "type": "K",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "team": "black",
          "type": "Q",
          "square": "h2"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Declare file h",
      "Declare file f",
      "Disguise f/h"
    ],
    "replyTable": [
      {
        "square": "e2",
        "hold": true,
        "probabilities": [
          0.5373946445261817,
          0.98
        ]
      },
      {
        "square": "f2",
        "hold": false,
        "probabilities": [
          0.5275482041697601,
          0.9799999999916365
        ]
      },
      {
        "square": "d2",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "e3",
        "hold": false,
        "probabilities": [
          0.5389815134204644,
          0.98
        ]
      },
      {
        "square": "f1",
        "hold": false,
        "probabilities": [
          0.26513790889201966,
          0.9799999998977895
        ]
      },
      {
        "square": "d1",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "d3",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.9799999998977895,
      0.26513790889201966,
      0.6225689543949046
    ],
    "best": 1,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gemma": {
        "board": 3,
        "replies": 3,
        "odds": 3
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": null
      },
      "gptossFinal": {
        "board": 3,
        "replies": 3,
        "odds": 1
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "replies": 2,
      "odds": 1
    }
  },
  {
    "id": "f49594ccedcbb42e21",
    "pair": "info-1-12",
    "member": "a",
    "block": 1,
    "seed": 41711,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "white",
      "carrierId": "white-Q",
      "pieces": [
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "g2"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "h16"
        },
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "f16"
        },
        {
          "id": "black-R1",
          "type": "R",
          "team": "black",
          "square": "j17"
        },
        {
          "id": "black-B1",
          "type": "B",
          "team": "black",
          "square": "i16"
        },
        {
          "id": "black-N1",
          "type": "N",
          "team": "black",
          "square": "j14"
        },
        {
          "id": "black-P2",
          "type": "P",
          "team": "black",
          "square": "k14"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "j16"
        },
        {
          "id": "black-R2",
          "type": "R",
          "team": "black",
          "square": "d14"
        },
        {
          "id": "black-B2",
          "type": "B",
          "team": "black",
          "square": "h15"
        },
        {
          "id": "black-N2",
          "type": "N",
          "team": "black",
          "square": "j15"
        },
        {
          "id": "black-P1",
          "type": "P",
          "team": "black",
          "square": "f15"
        }
      ],
      "targets": [
        "f",
        "h"
      ]
    },
    "options": [
      "Disguise f/h",
      "Declare file f",
      "Declare file h"
    ],
    "replyTable": [
      {
        "square": "f16",
        "hold": true,
        "probabilities": [
          0.9591785530359274,
          0.9799999999916365
        ]
      },
      {
        "square": "g16",
        "hold": false,
        "probabilities": [
          0.8555865832797804,
          0.9788374636916696
        ]
      },
      {
        "square": "e16",
        "hold": false,
        "probabilities": [
          0.9770811718657847,
          0.98
        ]
      },
      {
        "square": "f17",
        "hold": false,
        "probabilities": [
          0.4820689252582173,
          0.9799999998977895
        ]
      },
      {
        "square": "g15",
        "hold": false,
        "probabilities": [
          0.9635325413149686,
          0.98
        ]
      },
      {
        "square": "g17",
        "hold": false,
        "probabilities": [
          0.43115343826933145,
          0.9778263777938716
        ]
      },
      {
        "square": "e15",
        "hold": false,
        "probabilities": [
          0.9799663880372079,
          0.98
        ]
      },
      {
        "square": "e17",
        "hold": false,
        "probabilities": [
          0.903355231944851,
          0.98
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.7044899080316015,
      0.43115343826933145,
      0.9778263777938716
    ],
    "best": 3,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 1,
        "odds": 3
      },
      "gemma": {
        "board": 1,
        "replies": 1,
        "odds": 1
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 3
      },
      "gptossFinal": {
        "board": 1,
        "replies": 1,
        "odds": 3
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "board": 2,
      "odds": 1,
      "replies": 2
    }
  },
  {
    "id": "f655d1fdbdb8533c03",
    "pair": "info-1-05",
    "member": "b",
    "block": 1,
    "seed": 41711,
    "kind": "stay",
    "edit": "blocker",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i2"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "i1"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k4"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-P1",
          "type": "P",
          "team": "white",
          "square": "h2"
        },
        {
          "id": "white-P2",
          "type": "P",
          "team": "white",
          "square": "e1"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "d1"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "k3"
        }
      ],
      "targets": [
        "g",
        "i"
      ]
    },
    "options": [
      "Declare file g",
      "Disguise g/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "i1",
        "hold": true,
        "probabilities": [
          0.4676899287711916,
          0.3777912831422929
        ]
      },
      {
        "square": "h1",
        "hold": false,
        "probabilities": [
          0.20792794086050537,
          0.9778263777938716
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.20792794086050537,
      0.42274060595674223,
      0.3777912831422929
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 1,
        "replies": 2,
        "odds": 1
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 1,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 1,
      "board": 2
    }
  },
  {
    "id": "f981bf3ce16a23886e",
    "pair": "info-3-12",
    "member": "b",
    "block": 3,
    "seed": 60509,
    "kind": "switch",
    "edit": "keeper",
    "replySetChanged": true,
    "board": {
      "attacker": "black",
      "carrierId": "black-Q",
      "pieces": [
        {
          "id": "black-K",
          "type": "K",
          "team": "black",
          "square": "h16"
        },
        {
          "id": "black-Q",
          "type": "Q",
          "team": "black",
          "square": "i3"
        },
        {
          "id": "white-K",
          "type": "K",
          "team": "white",
          "square": "h3"
        },
        {
          "id": "white-R1",
          "type": "R",
          "team": "white",
          "square": "j2"
        },
        {
          "id": "white-B1",
          "type": "B",
          "team": "white",
          "square": "k2"
        },
        {
          "id": "white-N1",
          "type": "N",
          "team": "white",
          "square": "j3"
        },
        {
          "id": "white-Q",
          "type": "Q",
          "team": "white",
          "square": "e4"
        },
        {
          "id": "white-R2",
          "type": "R",
          "team": "white",
          "square": "j1"
        },
        {
          "id": "white-B2",
          "type": "B",
          "team": "white",
          "square": "g2"
        }
      ],
      "targets": [
        "f",
        "i"
      ]
    },
    "options": [
      "Declare file f",
      "Disguise f/i",
      "Declare file i"
    ],
    "replyTable": [
      {
        "square": "h3",
        "hold": true,
        "probabilities": [
          0.359263619831754,
          0.9632845743765978
        ]
      },
      {
        "square": "g3",
        "hold": false,
        "probabilities": [
          0.4192361500481178,
          0.9645933861966163
        ]
      },
      {
        "square": "h2",
        "hold": false,
        "probabilities": [
          0.1315325464589199,
          0.9357068755744137
        ]
      },
      {
        "square": "h4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "i2",
        "hold": false,
        "probabilities": [
          0.40365647937110427,
          0.25874701078184115
        ]
      },
      {
        "square": "i4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      },
      {
        "square": "g4",
        "hold": false,
        "probabilities": [
          0.55,
          1
        ]
      }
    ],
    "actionGoalProbabilities": [
      0.1315325464589199,
      0.3312017450764727,
      0.25874701078184115
    ],
    "best": 2,
    "choices": {
      "gemini": {
        "board": 3,
        "replies": 2,
        "odds": 2
      },
      "gemma": {
        "board": 2,
        "replies": 2,
        "odds": 2
      },
      "gptoss": {
        "board": null,
        "replies": null,
        "odds": 2
      },
      "gptossFinal": {
        "board": 2,
        "replies": 2,
        "odds": 2
      }
    },
    "gemmaClosingFenceRecovery": {},
    "followUpGenerations": {
      "replies": 2,
      "odds": 2,
      "board": 2
    }
  }
]


==> anc/score.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';
import {coordinatePolicies} from './geometry.mjs';
import {compareShots} from './compare-shots.mjs';
import {analyzeStudy} from './paired-analysis.mjs';
import {summarizeChoices} from './pair-actions.mjs';

const conditions = ['board', 'replies', 'odds'];
const models = ['gemini', 'gemma', 'gptoss', 'gptossFinal'];
const inputSHA256 = {
  'positions.json': '1218d70f081629eebf3a173da1d97ebf464ce2c0d4b0596230ff235ec197deee',
  'prompts.json': '6fffb09f392804cf0be758d05a86c05b36bef20b21c074da6df4439cd8c988e1',
};

function read(name) {
  const bytes = readFileSync(new URL(name, import.meta.url));
  assert.equal(createHash('sha256').update(bytes).digest('hex'), inputSHA256[name], name);
  return JSON.parse(bytes);
}

function nativeValues(position, rows) {
  const [first, second] = position.board.targets;
  const values = new Map([
    ['Declare file ' + first, Math.min(...rows.map(r => r[0]))],
    ['Declare file ' + second, Math.min(...rows.map(r => r[1]))],
    ['Disguise ' + first + '/' + second, Math.min(...rows.map(([a, b]) => (a + b) / 2))],
  ]);
  return position.options.map(label => values.get(label));
}

function oneBasedChoice(value) {
  if (value === null) return null;
  assert.ok([1, 2, 3].includes(value), 'Unknown option');
  return value - 1;
}

function summarizeArm(keys, choices) {
  const rows = keys.map(k => ({id: k.id, answer: choices.get(k.id)}));
  const summary = compareShots(keys, rows, rows).left;
  return {correctBoards: summary.correct, invalidBoards: summary.invalid,
    solvedPairs: summary.solvedPairs, solvedSwitches: summary.switch.solved,
    solvedStays: summary.stay.solved, meanLossPP: summary.meanRegretPP};
}

export function score() {
  const positions = read('positions.json'), prompts = read('prompts.json');
  assert.equal(positions.length, 120);
  const byId = new Map(positions.map(p => [p.id, p]));
  assert.equal(byId.size, 120);
  assert.equal(prompts.length, 360);
  assert.equal(new Set(prompts.map(p => p.id + '/' + p.condition)).size, 360);
  for (const prompt of prompts) {
    const position = byId.get(prompt.id);
    assert.ok(position && conditions.includes(prompt.condition));
    assert.ok(prompt.text.includes(position.options.map((o, i) => (i + 1) + '. ' + o).join('\n')));
  }

  const policies = Object.fromEntries(['alwaysDisguise', 'fartherFile', 'reachableFiles',
    'simplifiedGeometry', 'displayedOracle'].map(name => [name, new Map()]));
  const keys = positions.map(position => {
    const {id, pair, member, kind, block, options} = position;
    const predicted = coordinatePolicies({board: position.board, options});
    for (const name of Object.keys(policies).filter(n => n !== 'displayedOracle')) {
      policies[name].set(id, predicted[name]);
    }
    const rows = position.replyTable.map(r => r.probabilities);
    assert.ok(rows.every(row => row.length === 2 && row.every(p => Number.isFinite(p) && p >= 0 && p <= 1)));
    const values = nativeValues(position, rows), answer = values.indexOf(Math.max(...values));
    for (const [i, value] of values.entries()) assert.ok(Math.abs(value-position.actionGoalProbabilities[i]) < 1e-12);
    assert.equal(answer + 1, position.best);
    const rounded = nativeValues(position, rows.map(row => row.map(p => Number((p*100).toFixed(2)) / 100)));
    policies.displayedOracle.set(id, rounded.indexOf(Math.max(...rounded)));
    return {id, pair, member, kind, block, options, values, answer, heuristic: predicted.fartherFile};
  });
  assert.equal(new Set(keys.map(k => k.pair)).size, 60);
  const deterministic = Object.fromEntries(Object.entries(policies).map(([name, choices]) =>
    [name, summarizeArm(keys, choices)]));
  const rows = models.flatMap(model => conditions.flatMap(condition => positions.map(p =>
    ({id:p.id, condition, model, answer:oneBasedChoice(p.choices[model][condition])}))));
  assert.equal(rows.length, 1440);
  function choicesFor(model, condition) {
    return new Map(rows.filter(r => r.model === model && r.condition === condition).map(r => [r.id,r.answer]));
  }
  const modelScores = Object.fromEntries(models.map(model => [model, Object.fromEntries(conditions.map(c =>
    [c, summarizeArm(keys, choicesFor(model,c))]))]));
  const semanticChange = {simplifiedGeometry: summarizeChoices(keys, policies.simplifiedGeometry)};
  for (const c of conditions) semanticChange['gemini-' + c] = summarizeChoices(keys, choicesFor('gemini',c));
  const pairedEffects = [];
  for (const [left, right, scope] of [['gemini', 'gemma', 'hosted primary'], ['gemini', 'gptoss', 'cross-developer primary'],
    ['gptoss', 'gptossFinal', 'final-answer sensitivity']]) {
    const result = analyzeStudy(keys, rows.filter(r => r.model === left || r.model === right));
    for (const model of scope === 'final-answer sensitivity' ? [right] : [left,right]) {
      for (const [addition, effect] of Object.entries(result.byModel[model].contrasts)) {
        pairedEffects.push({scope, model, addition, gained:effect.matched.pairs.rightOnly, lost:effect.matched.pairs.leftOnly,
          changePP:100*effect.pairDifference, marginal95PP:effect.pairCI95.map(p => 100*p),
          ...(scope.endsWith('primary') ? {holmPWithinComparison:effect.holmAdjustedP} : {})});
      }
    }
  }
  let recoveredChoices = 0;
  const formattingCheck = Object.fromEntries(conditions.map(c => {
    const answers = choicesFor('gemma',c);
    for (const p of positions) if (Object.hasOwn(p.gemmaClosingFenceRecovery,c)) {
      assert.equal(answers.get(p.id), null);
      answers.set(p.id, oneBasedChoice(p.gemmaClosingFenceRecovery[c]));
      recoveredChoices++;
    }
    return [c, summarizeArm(keys, answers)];
  }));
  const continuationCounts = positions.flatMap(p => conditions.map(c => p.followUpGenerations[c]));
  assert.ok(continuationCounts.every(n => n === 1 || n === 2));
  const boardGeometryVsGemini = compareShots(keys,
    keys.map(k => ({id:k.id, answer:policies.simplifiedGeometry.get(k.id)})),
    rows.filter(r => r.model === 'gemini' && r.condition === 'board')).matched.pairs;
  return {inputSHA256, decisions: rows.length, deterministic, modelScores, semanticChange, pairedEffects,
    boardGeometryVsGemini: {both:boardGeometryVsGemini.both, geometryOnly:boardGeometryVsGemini.leftOnly,
      geminiOnly:boardGeometryVsGemini.rightOnly, neither:boardGeometryVsGemini.neither},
    gemmaFormattingSensitivity: {recoveredChoices, arms:formattingCheck},
    followUp: {decisions:continuationCounts.length, requiredSecondGeneration:continuationCounts.filter(n => n === 2).length,
      completedGenerations:continuationCounts.reduce((a,b) => a+b,0)}};
}

if (import.meta.main) console.log(JSON.stringify(score(), null, 2));


==> anc/walkthrough/README.md <==
# Author walkthrough of eight pass positions

The author completed [this offline visual quiz](quiz.html) after seeing the study results. It displayed one board at a time, with a pitch diagram, coordinates, the three receivers and the tackle rules. It allowed the author to revisit choices before finishing. The author submitted the response code `PFC-PASS-8-V1|31112121`. The eight digits identify the selected menu slots, in order, starting at 1.

Before submitting, the author asked whether the receiver could move after the pass. The assistant clarified that the entire attacking side holds and the defense gets one move. The author then suggested favoring the knight when all receivers are exposed. The assistant confirmed the tackle probabilities against knight and non-knight receivers and explained that an untacklable receiver is safest. It mentioned blockers and landing-square availability. Both exchanges concerned general rules and supplied no item-specific answer.

The recorded Gemini decisions came from the original coordinate-text trials. The author saw diagrams, knew the study and could ask for clarification. This walkthrough documents how one informed author used the interface. It provides no estimate of independent human performance or response time.

## Reproduce the comparison

From the root of the extracted paper source, run the following with Node.js 24.2 or later.

```sh
node anc/walkthrough/reproduce.mjs
```

The program rebuilds the schedule from [the original pass bank](../pass/data.json), checks the boards and menus against the archived HTML, and verifies both sets of recorded choices. Its JSON output includes item-level choices and scores. It runs offline with Node’s standard library. [Recorded choices](evidence.json)

| Participant or policy | Boards correct / 8 | Pairs solved / 4 | Receiver changes on 2 switch / 2 stay pairs | Mean retention loss in percentage points |
| --- | ---: | ---: | --- | ---: |
| Author | 8 | 4 | 2 / 0 | 0 |
| Gemini 3.1 Flash-Lite | 8 | 4 | 2 / 0 | 0 |

A pair is solved when both selected receivers maximize possession through the defending turn.

## How the quiz was selected

The sampler used the fixed seed `Purdue Football Chess personal pass quiz 2026-11-27 v1`. It excluded the paper’s illustrated pair `p03`, ranked eligible pair IDs by seeded SHA-256 within each switch/stay and attacking-color group, and selected one pair per group. Separate hash rankings determined pair order and the order of the two boards within each pair. Each second board appeared four questions after its partner. Sampling used pair IDs, categories and colors. The original bank supplied the receiver order on each board.


==> anc/walkthrough/evidence.json <==
{
  "quiz": "PFC-PASS-8-V1",
  "seed": "Purdue Football Chess personal pass quiz 2026-11-27 v1",
  "excludedPair": "p03",
  "htmlSha256": "e454bde379b80240ddd4ba1a3e55e2091adc9ce73c900f9827e29879b2d2e8ac",
  "response": "PFC-PASS-8-V1|31112121",
  "rows": [
    {
      "itemId": "bdccf4507b013190",
      "pairId": "p11",
      "options": [
        "black-R1",
        "black-B1",
        "black-N1"
      ],
      "optimal": 3,
      "author": 3,
      "gemini": 3
    },
    {
      "itemId": "643284aeb4c737de",
      "pairId": "p40",
      "options": [
        "black-N1",
        "black-R1",
        "black-B1"
      ],
      "optimal": 1,
      "author": 1,
      "gemini": 1
    },
    {
      "itemId": "5222ad0e74e0c959",
      "pairId": "p09",
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ],
      "optimal": 1,
      "author": 1,
      "gemini": 1
    },
    {
      "itemId": "ac081a8de297d118",
      "pairId": "p28",
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ],
      "optimal": 1,
      "author": 1,
      "gemini": 1
    },
    {
      "itemId": "ed4fe87767889110",
      "pairId": "p11",
      "options": [
        "black-R1",
        "black-B1",
        "black-N1"
      ],
      "optimal": 2,
      "author": 2,
      "gemini": 2
    },
    {
      "itemId": "2590b659ba785018",
      "pairId": "p40",
      "options": [
        "black-N1",
        "black-R1",
        "black-B1"
      ],
      "optimal": 1,
      "author": 1,
      "gemini": 1
    },
    {
      "itemId": "ea1ad7083e1bc65b",
      "pairId": "p09",
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ],
      "optimal": 2,
      "author": 2,
      "gemini": 2
    },
    {
      "itemId": "6fe1d39e6e962bc2",
      "pairId": "p28",
      "options": [
        "white-N1",
        "white-R1",
        "white-B1"
      ],
      "optimal": 1,
      "author": 1,
      "gemini": 1
    }
  ]
}


==> anc/walkthrough/quiz.html <==
<!doctype html>
<html lang="en"><head><meta charset="utf-8"><meta name="viewport" content="width=device-width,initial-scale=1">
<title>Pass selection · Purdue Football Chess</title>
<style>
:root{color-scheme:light;--ink:#182e2a;--green:#19664e;--line:#c2ccc3;--paper:#fafaf5;--gold:#c78113}
*{box-sizing:border-box}body{margin:0;background:var(--paper);color:var(--ink);font:16px/1.48 "Segoe UI",Arial,sans-serif}
main{max-width:1110px;margin:auto;padding:clamp(14px,3vw,40px)}h1,h2,p{margin:0 0 .55em}h1{font-size:clamp(1.8rem,3.3vw,2.65rem);line-height:1.13;letter-spacing:-.035em}h2{font-size:1.25rem}
header{border-bottom:2px solid var(--ink);margin-bottom:1rem;padding-bottom:.55rem}.layout{display:grid;grid-template-columns:minmax(0,1.2fr) minmax(280px,1fr);gap:clamp(1.2rem,3.8vw,3rem)}
.layout>*{min-width:0}figure{margin:0}#pitch{display:grid;grid-template-columns:1.15rem repeat(14,minmax(0,1fr)) 1.15rem;grid-template-rows:1.2rem repeat(17,minmax(0,1fr)) 1.2rem;width:100%;aspect-ratio:16/18.4;max-height:78vh;position:relative}
.axis{display:grid;place-items:center;color:#42594e;font-size:clamp(.58rem,1.5vw,.85rem);font-weight:650;line-height:1}
.cell{display:grid;place-items:center;position:relative;min-width:0;min-height:0;background:#dfebd8;border:solid #90aa906b;border-width:0 1px 1px 0}.cell.stripe{background:#d5e6ce}.cell.box{background:#c2d9c0}.cell.mouth{background:#adc7b2}
.piece{position:relative;display:grid;place-items:center;height:81%;aspect-ratio:1;max-width:92%;border:1.5px solid #283b35;border-radius:50%;font:700 clamp(.60rem,2vw,1.14rem)/1 "Segoe UI",Arial,sans-serif;z-index:1}
.white{background:#fffdf4;color:#253730}.black{background:#263b35;color:#fffdf4}.target{outline:2px solid #af6507}.carrier{outline:2px solid #12748a;border-radius:24%}
.badge{position:absolute;top:-.35em;right:-.42em;display:grid;place-items:center;background:#633900;color:white;border-radius:.2em;min-width:1.16em;height:1.13em;font:700 clamp(.50rem,1.3vw,.72rem)/1 Arial,sans-serif}
figcaption,small{font-size:.87rem;color:#465b52}figcaption{padding:.5rem 1.15rem}.question{margin:.25rem 0 1rem}.progress{display:flex;align-items:center;justify-content:space-between;color:#476056;font-size:.92rem;margin:0 0 .42rem}.track{height:4px;background:#dbe5dc;margin:0 0 1rem}.track span{display:block;background:var(--green);height:100%}
fieldset{min-width:0;border:0;padding:0;margin:1.1rem 0}legend{padding:0;margin-bottom:.5rem;font-weight:650}.option{display:flex;align-items:center;gap:.63rem;border:1px solid var(--line);background:#fff;padding:.63rem .82rem;margin:.37rem 0;border-radius:6px;cursor:pointer}.option:has(input:checked){border:2px solid var(--green);padding:calc(.63rem - 1px) calc(.82rem - 1px);background:#e8f2e9}input[type=radio]{accent-color:var(--green);width:1.1rem;height:1.1rem;margin:0}.nav{display:flex;gap:.6rem;align-items:center}
button{border:1px solid var(--line);border-radius:5px;background:#fff;color:var(--ink);padding:.6rem 1.05rem;font:600 1rem/1.35 inherit;font-family:inherit;font-size:1rem;cursor:pointer}button:disabled{opacity:.5;cursor:default}button.primary{background:var(--green);border-color:var(--green);color:#fff}button:focus-visible,input:focus-visible,summary:focus-visible,.option:focus-within{outline:3px solid #126caf;outline-offset:2px}
details{border-top:1px solid var(--line);margin:.85rem 0 0;padding:.55rem 0}summary{font-weight:650;cursor:pointer}details ul{padding-left:1.25rem}details li{margin:.3rem 0}#results{max-width:42rem}#code{font:1rem/1.4 Consolas,monospace;display:block;padding:.6rem .7rem;margin:.4rem 0 .75rem;width:min(100%,28rem);color:var(--ink);background:white;border:1px solid var(--line)}
[hidden]{display:none!important}@media(max-width:720px){main{padding:14px}.layout{display:flex;flex-direction:column;gap:.5rem}figure{width:100%;max-width:450px;align-self:center}#pitch{max-height:none}.progress{margin-top:.25rem}.piece{font-size:clamp(.59rem,2.65vw,.9rem)}figcaption{padding-bottom:0}.question{margin-bottom:.4rem}}
</style></head><body><main>
<header><h1>Pass selection</h1><p>Choose the receiver most likely to keep possession after one defensive move.</p></header>
<div id="test" class="layout">
<figure><div id="pitch" aria-hidden="true"></div><figcaption>Light pieces are White and dark pieces are Black. The square token is the passer. Numbers 1–3 mark the offered receivers. K king · Q queen · R rook · B bishop · N knight · P pawn.</figcaption></figure>
<section aria-label="Pass decision"><div class="progress"><span id="progress"></span><span>Purdue Football Chess</span></div><div class="track" aria-hidden="true"><span id="bar"></span></div>
<h2 id="state" tabindex="-1"></h2><p class="question">All three passes reach their receivers. Your team then holds its position. The opponent gets one move and will take the best available tackle.</p>
<form id="form"><fieldset id="options"><legend>Who should receive the pass?</legend></fieldset>
<div class="nav"><button type="button" id="back">Back</button><button type="submit" class="primary" id="next">Next position</button></div></form>
<details><summary>Tackle rules and landing squares</summary><ul>
<li>From its starting square a rook can tackle on its rank or file, a bishop on a diagonal, and a queen along either line. Their reach is five squares, and an intervening piece blocks the tackle.</li>
<li>A knight jumps in an L (one file and two ranks, or two files and one rank). A pawn tackles one diagonal step in any direction. A king tackles one adjacent square, including diagonals.</li>
<li>The defender also needs a landing square next to the receiver. It may land on its own square or an empty square, within ten squares of its starting square measured by the larger file or rank difference.</li>
<li>Outfield pieces cannot land on f–i of ranks 1 or 17. A king may enter only its own end’s penalty box (files e–j, ranks 1–3 for White and 15–17 for Black). White attacks rank 17 and Black rank 1.</li>
<li>A legal tackle against a knight receiver succeeds half the time. Against any other receiver it succeeds every time. A failed tackle, an ordinary move without a tackle, or holding leaves the ball with your team. Fouls are off.</li></ul></details>
<details><summary>All pieces by coordinate</summary><p id="whiteList"></p><p id="blackList"></p></details>
<p id="save" role="status"><small>Progress stays in this browser when local saving is available. You can review choices before finishing.</small></p></section></div>
<section id="results" hidden><h2 id="done" tabindex="-1">Eight passes completed</h2><p>Paste this code into the chat to compare your choices with Gemini and Tactical on these same positions.</p><label for="code">Your quiz and choices</label><input id="code" readonly autocomplete="off" spellcheck="false"><button id="copy" class="primary">Copy code</button><p id="feedback" role="status"></p></section>
</main>
<script type="application/json" id="positions">{"id":"PFC-PASS-8-V1","boards":[{"id":"bdccf4507b013190","attack":"black","carrierId":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d8"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"f10"},{"id":"black-Q","type":"Q","team":"black","square":"h8"},{"id":"black-R1","type":"R","team":"black","square":"k11"},{"id":"white-B1","type":"B","team":"white","square":"b10"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"d11"},{"id":"white-P3","type":"P","team":"white","square":"i2"},{"id":"white-R2","type":"R","team":"white","square":"j11"}],"options":[{"id":"black-R1","type":"R","team":"black","square":"k11"},{"id":"black-B1","type":"B","team":"black","square":"d8"},{"id":"black-N1","type":"N","team":"black","square":"f10"}]},{"id":"643284aeb4c737de","attack":"black","carrierId":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f7"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"l9"},{"id":"white-B2","type":"B","team":"white","square":"b11"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"e5"},{"id":"white-P3","type":"P","team":"white","square":"n2"},{"id":"white-R2","type":"R","team":"white","square":"l6"}],"options":[{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-R1","type":"R","team":"black","square":"l9"},{"id":"black-B1","type":"B","team":"black","square":"f7"}]},{"id":"5222ad0e74e0c959","attack":"white","carrierId":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h6"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"l13"},{"id":"black-P3","type":"P","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"b10"},{"id":"white-B1","type":"B","team":"white","square":"l10"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-Q","type":"Q","team":"white","square":"g10"},{"id":"white-R1","type":"R","team":"white","square":"k14"}],"options":[{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-R1","type":"R","team":"white","square":"k14"},{"id":"white-B1","type":"B","team":"white","square":"l10"}]},{"id":"ac081a8de297d118","attack":"white","carrierId":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h15"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P3","type":"P","team":"black","square":"d14"},{"id":"black-Q","type":"Q","team":"black","square":"d3"},{"id":"black-R2","type":"R","team":"black","square":"j8"},{"id":"white-B1","type":"B","team":"white","square":"j4"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"f12"},{"id":"white-Q","type":"Q","team":"white","square":"f8"},{"id":"white-R1","type":"R","team":"white","square":"f5"}],"options":[{"id":"white-N1","type":"N","team":"white","square":"f12"},{"id":"white-R1","type":"R","team":"white","square":"f5"},{"id":"white-B1","type":"B","team":"white","square":"j4"}]},{"id":"ed4fe87767889110","attack":"black","carrierId":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"d8"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-N1","type":"N","team":"black","square":"f10"},{"id":"black-Q","type":"Q","team":"black","square":"h8"},{"id":"black-R1","type":"R","team":"black","square":"k11"},{"id":"white-B1","type":"B","team":"white","square":"a10"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"d11"},{"id":"white-P3","type":"P","team":"white","square":"i2"},{"id":"white-R2","type":"R","team":"white","square":"j11"}],"options":[{"id":"black-R1","type":"R","team":"black","square":"k11"},{"id":"black-B1","type":"B","team":"black","square":"d8"},{"id":"black-N1","type":"N","team":"black","square":"f10"}]},{"id":"2590b659ba785018","attack":"black","carrierId":"black-Q","pieces":[{"id":"black-B1","type":"B","team":"black","square":"f7"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-Q","type":"Q","team":"black","square":"f9"},{"id":"black-R1","type":"R","team":"black","square":"l9"},{"id":"white-B2","type":"B","team":"white","square":"b10"},{"id":"white-K","type":"K","team":"white","square":"f1"},{"id":"white-N1","type":"N","team":"white","square":"e5"},{"id":"white-P3","type":"P","team":"white","square":"n2"},{"id":"white-R2","type":"R","team":"white","square":"l6"}],"options":[{"id":"black-N1","type":"N","team":"black","square":"f14"},{"id":"black-R1","type":"R","team":"black","square":"l9"},{"id":"black-B1","type":"B","team":"black","square":"f7"}]},{"id":"ea1ad7083e1bc65b","attack":"white","carrierId":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h6"},{"id":"black-K","type":"K","team":"black","square":"g17"},{"id":"black-P1","type":"P","team":"black","square":"l14"},{"id":"black-P3","type":"P","team":"black","square":"g14"},{"id":"black-R1","type":"R","team":"black","square":"b10"},{"id":"white-B1","type":"B","team":"white","square":"l10"},{"id":"white-K","type":"K","team":"white","square":"i1"},{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-Q","type":"Q","team":"white","square":"g10"},{"id":"white-R1","type":"R","team":"white","square":"k14"}],"options":[{"id":"white-N1","type":"N","team":"white","square":"e10"},{"id":"white-R1","type":"R","team":"white","square":"k14"},{"id":"white-B1","type":"B","team":"white","square":"l10"}]},{"id":"6fe1d39e6e962bc2","attack":"white","carrierId":"white-Q","pieces":[{"id":"black-B2","type":"B","team":"black","square":"h14"},{"id":"black-K","type":"K","team":"black","square":"f17"},{"id":"black-P3","type":"P","team":"black","square":"d14"},{"id":"black-Q","type":"Q","team":"black","square":"d3"},{"id":"black-R2","type":"R","team":"black","square":"j8"},{"id":"white-B1","type":"B","team":"white","square":"j4"},{"id":"white-K","type":"K","team":"white","square":"g1"},{"id":"white-N1","type":"N","team":"white","square":"f12"},{"id":"white-Q","type":"Q","team":"white","square":"f8"},{"id":"white-R1","type":"R","team":"white","square":"f5"}],"options":[{"id":"white-N1","type":"N","team":"white","square":"f12"},{"id":"white-R1","type":"R","team":"white","square":"f5"},{"id":"white-B1","type":"B","team":"white","square":"j4"}]}]}</script>
<script>
'use strict';
const get = id => document.getElementById(id);
const quiz = JSON.parse(get('positions').textContent);
const names = {Q:'queen',R:'rook',B:'bishop',N:'knight',P:'pawn',K:'king'};
const title = word => word.charAt(0).toUpperCase() + word.slice(1);
const key = 'football-chess/' + quiz.id;
const total = quiz.boards.length;
let state = {index:0, choices:Array(total).fill(null), finished:false};
try {
  const saved = JSON.parse(localStorage.getItem(key));
  if (saved && Number.isInteger(saved.index) && saved.index >= 0 && saved.index < total &&
      Array.isArray(saved.choices) && saved.choices.length === total &&
      saved.choices.every(n => n === null || [1,2,3].includes(n)) && typeof saved.finished === 'boolean' &&
      (!saved.finished || saved.choices.every(n => n !== null))) state = saved;
} catch {}
function persist() {
  try { localStorage.setItem(key,JSON.stringify(state)); }
  catch { get('save').textContent = 'Progress is available in this open tab only. Keep it open until you copy your code.'; }
}
function cell(parent, cls, text, col, row) {
  const el = document.createElement('span'); el.className = cls; el.textContent = text;
  el.style.gridColumn = col; el.style.gridRow = row; parent.append(el); return el;
}
function draw(board) {
  const pitch = get('pitch'); pitch.replaceChildren();
  const occupied = new Map(board.pieces.map(p => [p.square,p]));
  for (let x=0;x<14;x++) {
    const file = String.fromCharCode(97+x);
    for (const row of [1,19]) cell(pitch,'axis',file,x+2,row);
    for (let rank=1;rank<=17;rank++) {
      const r = 19-rank; const square = file+rank;
      if (x===0) for (const col of [1,16]) cell(pitch,'axis',rank,col,r);
      const box = x>=4 && x<=9 && (rank<=3 || rank>=15);
      const mouth = x>=5 && x<=8 && (rank===1 || rank===17);
      const tile = cell(pitch,'cell' + (rank%2?' stripe':'') + (box?' box':'') + (mouth?' mouth':''),'',x+2,r);
      const p = occupied.get(square); if (!p) continue;
      const option = board.options.findIndex(o => o.id === p.id);
      const token = document.createElement('span'); token.className = 'piece '+p.team + (p.id===board.carrierId?' carrier':'') + (option>=0?' target':'');
      token.textContent=p.type; token.title=title(p.team)+' '+names[p.type]+' on '+square; tile.append(token);
      if (option>=0) {const n=document.createElement('span');n.className='badge';n.textContent=option+1;token.append(n);}
    }
  }
  for (const side of ['white','black']) get(side+'List').textContent = title(side)+': '+board.pieces.filter(p => p.team===side).map(p => names[p.type]+' '+p.square).join(', ')+'.';
}
function render(focus) {
  get('test').hidden = state.finished; get('results').hidden = !state.finished;
  if (state.finished) {
    get('code').value = quiz.id+'|'+state.choices.join('');
    if (focus) get('done').focus(); return;
  }
  const i=state.index, board=quiz.boards[i], carrier=board.pieces.find(p=>p.id===board.carrierId);
  draw(board); get('progress').textContent='Position '+(i+1)+' of '+total;
  get('bar').style.width=(100*(i+1)/total)+'%';
  get('state').textContent=title(board.attack)+' to pass · queen on '+carrier.square;
  const group=get('options'); group.querySelectorAll('label').forEach(el=>el.remove());
  board.options.forEach((p,j) => {
    const choice=j+1, label=document.createElement('label'), radio=document.createElement('input');
    label.className='option'; radio.type='radio'; radio.name='receiver'; radio.value=choice; radio.required=true;
    radio.checked=state.choices[i]===choice;
    radio.addEventListener('change',()=>{state.choices[i]=choice;persist();get('next').disabled=false;});
    label.append(radio,document.createTextNode(choice+'. '+title(names[p.type])+' on '+p.square));group.append(label);
  });
  get('back').disabled=i===0;get('next').disabled=state.choices[i]===null;get('next').textContent=i===total-1?'Finish quiz':'Next position';
  if (focus) get('state').focus();
}
get('back').addEventListener('click',()=>{if(state.index>0){state.index--;persist();render(true);}});
get('form').addEventListener('submit',event=>{
  event.preventDefault(); if(state.choices[state.index]===null)return;
  if(state.index<total-1)state.index++; else if(state.choices.every(n=>n!==null))state.finished=true;
  persist();render(true);
});
get('copy').addEventListener('click',async()=>{
  const field=get('code');field.focus();field.select();
  try {await navigator.clipboard.writeText(field.value);get('feedback').textContent='Copied. Paste your code into the chat.';}
  catch {get('feedback').textContent='Your code is selected. Copy it with Ctrl+C, Command+C, or the selection menu.';}
});
render(false);
</script></body></html>


==> anc/walkthrough/reproduce.mjs <==
import assert from 'node:assert/strict';
import {createHash} from 'node:crypto';
import {readFileSync} from 'node:fs';

const bytes = file => readFileSync(new URL(file, import.meta.url));
const sha = input => createHash('sha256').update(input).digest('hex');
const record = JSON.parse(bytes('evidence.json'));
const bank = JSON.parse(bytes('../pass/data.json'));
const html = bytes('quiz.html');
assert.equal(sha(html),record.htmlSha256);
const quiz = JSON.parse(html.toString('utf8').match(/<script type="application\/json" id="positions">([^<]*)<\/script>/)[1]);
assert.equal(quiz.id,record.quiz);
assert.equal(record.seed,'Purdue Football Chess personal pass quiz 2026-11-27 v1');
assert.equal(record.excludedPair,'p03');

// Regenerate the original deterministic sample without consulting any responses or payoffs.
function ordered(items, label, identifier) {
  const key = item => sha(record.seed+'\n'+label+'/'+identifier(item));
  return [...items].sort((a,b) => key(a)<key(b) ? -1 : key(a)>key(b) ? 1 : 0);
}
const sampled = [];
for (const condition of ['stay','switch']) {
  for (const attack of ['black','white']) {
    const eligible = bank.pairs.filter(p => p.pairId!==record.excludedPair && p.condition===condition && p.attack===attack);
    assert.ok(eligible.length>0);
    sampled.push(ordered(eligible,'selection',p=>p.pairId)[0]);
  }
}
const pairs = ordered(sampled,'pair-order',p=>p.pairId);
const orderedMembers = pairs.map(p => ordered(p.items,'member-order',item=>item));
const schedule = [0,1].flatMap(member => orderedMembers.map(ids => ids[member]));
const byId = new Map(bank.positions.map(b => [b.itemId,b]));
const boards = schedule.map(id => byId.get(id));
assert.deepEqual(record.rows.map(r=>r.itemId),schedule);
assert.deepEqual(quiz.boards,boards.map(b=>({id:b.itemId,attack:b.attack,carrierId:b.carrier,
  pieces:b.pieces,options:b.options.map(id=>b.pieces.find(p=>p.id===id))})));
assert.match(record.response, /^PFC-PASS-8-V1\|[1-3]{8}$/);
const author = Array.from(record.response.split('|')[1],Number);
for (const [i,b] of boards.entries()) {
  const row = record.rows[i];
  assert.equal(row.pairId,pairs[i%4].pairId);
  assert.deepEqual(row.options,b.options);
  assert.deepEqual(b.oracle.map(o=>o.receiverId),b.options);
  const values = b.oracle.map(o=>o.retention), best = Math.max(...values);
  assert.equal(values.filter(v=>v===best).length,1);
  assert.equal(b.answer,values.indexOf(best)+1);
  assert.equal(row.optimal,b.answer);
  assert.equal(row.author,author[i]);
  assert.equal(row.gemini,b.geminiChoice);
}

function score(choices) {
  const result = {correctBoards:0,boards:8,bothCorrect:0,pairs:4,switch:{solved:0,changes:0,pairs:2},
    stay:{solved:0,changes:0,pairs:2},meanRetentionLossPercentagePoints:0};
  let loss=0;
  const receivers = boards.map((b,i)=>{
    const choice=choices[i];
    assert.ok([1,2,3].includes(choice));
    if (choice===b.answer) result.correctBoards++;
    loss += b.oracle[b.answer-1].retention-b.oracle[choice-1].retention;
    return b.options[choice-1];
  });
  for (const [i,p] of pairs.entries()) {
    const group=result[p.condition];
    assert.equal(boards[i].options[boards[i].answer-1]!==boards[i+4].options[boards[i+4].answer-1],p.condition==='switch');
    if (receivers[i]!==receivers[i+4]) group.changes++;
    if (choices[i]===boards[i].answer && choices[i+4]===boards[i+4].answer) {result.bothCorrect++; group.solved++;}
  }
  result.meanRetentionLossPercentagePoints=100*loss/boards.length;
  return result;
}
const summary = {author:score(author),gemini:score(boards.map(b=>b.geminiChoice))};
console.log(JSON.stringify({quiz:quiz.id,summary,items:record.rows},null,2));

